Realizing modular data from centers of near-group categories

In this paper, we show the existence of a near-group category of type $\mathbb{Z} / 4\mathbb{Z} \times \mathbb{Z} / 4\mathbb{Z}+16$ and compute the modular data of its Drinfeld center. We prove that a modular data of rank $10$ can be obtained through condensation of the Drinfeld center of the near-group category $\mathbb{Z} / 4\mathbb{Z} \times \mathbb{Z} / 4\mathbb{Z}+16$, and it can also be realized as the Drinfeld center of a fusion category of rank $4$. Moreover, we compute the modular data for the Drinfeld center of a near-group category $\mathbb{Z} / 8\mathbb{Z}+8$ and show that the non-pointed factor of its condensation has the same modular data as the quantum group category $C(\mathfrak{g}_2, 4)$.

==> anc/MDZ4Z4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    575110,      12798]
NotebookOptionsPosition[    571998,      12743]
NotebookOutlinePosition[    572450,      12761]
CellTagsIndexPosition[    572407,      12758]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Modular Data for Z4xZ4 + 16", "Title",
 CellChangeTimes->{{3.891884983273364*^9, 3.8918849926293983`*^9}, {
  3.934628301246724*^9, 3.9346283079912357`*^9}, {3.9444445923539543`*^9, 
  3.944444597296915*^9}},ExpressionUUID->"0d7f32e2-ccb5-4a17-aa07-\
56a255b46b57"],

Cell[CellGroupData[{

Cell[TextData[{
 "1. The solutions for the triples ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{
           SubscriptBox["\[Omega]", 
            StyleBox["j", "TI"]], ",", 
           SubscriptBox["\[Xi]", 
            StyleBox["j", "TI"]], ",", 
           SubscriptBox["\[Tau]", 
            StyleBox["j", "TI"]]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "(\\omega_j, \\xi_j, \\tau_j)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f78a86fd-7a88-4020-819b-6f3e0c1079ef"]
}], "Section",
 CellChangeTimes->{{3.891885207101532*^9, 
  3.891885228840014*^9}},ExpressionUUID->"4eef2910-4376-4d9e-b334-\
19639a28206b"],

Cell[BoxData[{
 RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{"Tau00", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999993893`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2566370614361146`"}]]}], ",", 
         RowBox[{"0.999999999999964`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.13317976174303017`"}]]}], ",", 
         RowBox[{"0.9999999999999825`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538403`"}], ")"}]}]]}], ",", 
         RowBox[{"0.99999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.33229461925581`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999821`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.5561344446955756`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999863`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7060819408058162`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999648`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1145392628639648`"}]]}], ",", 
         RowBox[{"0.9999999999999684`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.3520801671335662`"}]]}], ",", 
         RowBox[{"0.9999999999999845`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538508`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5747749435746707`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999922`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538497`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999826`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6243399139381317`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999739`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7845730664069994`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1611939557383426`"}]]}], ",", 
         RowBox[{"0.9999999999999656`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17206146678692522`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999866`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0638292435018792`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999995711`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.884955592153077`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999799`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.332294619255913`"}], ")"}]}]]}], ",", 
         RowBox[{"1.00000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2566370614358509`"}]]}], ",", 
         RowBox[{"0.9999999999999981`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1331797617429392`"}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1145392628638076`"}]]}], ",", 
         RowBox[{"1.0000000000000404`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.35208016713348855`"}]]}], ",", 
         RowBox[{"0.9999999999999568`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.5561344446956924`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000153`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7060819408058558`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000045`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.884955592153911`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000175`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.624339913938191`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000293`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538836`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000104`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5747749435747198`"}], ")"}]}]]}], ",", 
         RowBox[{"1.00000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17206146678703646`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000115`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.06382924350195`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999958`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7845730664071295`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.161193955738269`"}]]}]}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000002935`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921531254`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000102`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6243399139381948`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000095`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921539145`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000122`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5747749435746965`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999559`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17206146678694687`"}], ")"}]}]]}], ",", 
         RowBox[{"0.99999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0638292435019614`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999427`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.784573066407071`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000215`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.161193955738278`"}]]}], ",", 
         RowBox[{"0.999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538539`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999587`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.332294619255842`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999423`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.256637061435889`"}]]}], ",", 
         RowBox[{"0.9999999999999725`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.13317976174296933`"}]]}], ",", 
         RowBox[{"0.9999999999999636`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1145392628639044`"}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.35208016713349183`"}]]}], ",", 
         RowBox[{"0.9999999999999676`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.5561344446956182`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7060819408058431`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999995676`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921543084`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999827`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5747749435747318`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999871`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538597`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000049`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6243399139381184`"}], ")"}]}]]}], ",", 
         RowBox[{"1.00000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.784573066407069`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999813`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1611939557382946`"}]]}], ",", 
         RowBox[{"1.0000000000000377`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1720614667870043`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000034`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.063829243501859`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000424`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2566370614359113`"}]]}], ",", 
         RowBox[{"1.000000000000028`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.13317976174300322`"}]]}], ",", 
         RowBox[{"1.0000000000000142`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.884955592153914`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000164`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.332294619255907`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000218`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.5561344446956116`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999937`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7060819408058816`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000158`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.114539262863862`"}]]}], ",", 
         RowBox[{"1.0000000000000147`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.35208016713354484`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999998107`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.256637061435954`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999727`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.5561344446956853`"}]]}], ",", 
         RowBox[{"1.0000000000000613`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.884955592153865`"}]]}], ",", 
         RowBox[{"1.0000000000000566`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7845730664071695`"}]]}], ",", 
         RowBox[{"1.0000000000000975`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.13317976174303714`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000093`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7060819408059411`"}]]}], ",", 
         RowBox[{"1.000000000000087`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5747749435747813`"}]]}], ",", 
         RowBox[{"1.0000000000001497`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1611939557382134`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000397`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921538892`"}]]}], ",", 
         RowBox[{"0.9999999999999821`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1145392628638013`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921540089`"}]]}], ",", 
         RowBox[{"1.0000000000001033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17206146678709947`"}]]}], ",", 
         RowBox[{"1.0000000000000484`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3322946192559204`"}]]}], ",", 
         RowBox[{"1.0000000000000342`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3520801671334655`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6243399139381295`"}]]}], ",", 
         RowBox[{"1.0000000000000075`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.063829243501955`"}]]}]}], "}"}]}],
       "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000004317`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921534986`"}]]}], ",", 
         RowBox[{"1.000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1145392628640174`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000688`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921538068`"}]]}], ",", 
         RowBox[{"0.9999999999998183`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17206146678684403`"}]]}], ",", 
         RowBox[{"0.9999999999998732`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.332294619255767`"}]]}], ",", 
         RowBox[{"0.999999999999972`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3520801671334102`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999808`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6243399139382574`"}]]}], ",", 
         RowBox[{"0.9999999999999709`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.063829243502023`"}]]}], ",", 
         RowBox[{"0.9999999999998922`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2566370614360054`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999319`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.5561344446955045`"}]]}], ",", 
         RowBox[{"0.9999999999999742`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921539831`"}]]}], ",", 
         RowBox[{"0.9999999999999236`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7845730664068213`"}]]}], ",", 
         RowBox[{"0.9999999999998402`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1331797617430307`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000315`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.706081940805783`"}]]}], ",", 
         RowBox[{"0.9999999999999357`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5747749435746539`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.161193955738366`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000006533`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921546717`"}]]}], ",", 
         RowBox[{"1.0000000000000404`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1720614667869282`"}]]}], ",", 
         RowBox[{"1.0000000000001468`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921538368`"}]]}], ",", 
         RowBox[{"0.9999999999999205`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.114539262864162`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6243399139378077`"}]]}], ",", 
         RowBox[{"0.9999999999999433`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.063829243501505`"}]]}], ",", 
         RowBox[{"1.000000000000315`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3322946192557628`"}]]}], ",", 
         RowBox[{"1.0000000000000777`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.35208016713393747`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000001594`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921536987`"}]]}], ",", 
         RowBox[{"0.9999999999999287`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7845730664070927`"}]]}], ",", 
         RowBox[{"1.0000000000000477`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2566370614361986`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999206`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.5561344446953567`"}]]}], ",", 
         RowBox[{"1.0000000000001734`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5747749435748284`"}]]}], ",", 
         RowBox[{"0.9999999999999855`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.161193955738344`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000522`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.13317976174318208`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7060819408057921`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999991102`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921542185`"}]]}], ",", 
         RowBox[{"0.9999999999998712`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.784573066407372`"}]]}], ",", 
         RowBox[{"0.9999999999999755`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2566370614356122`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999997724`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.556134444695747`"}]]}], ",", 
         RowBox[{"1.0000000000001092`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5747749435749328`"}]]}], ",", 
         RowBox[{"1.0000000000001459`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.161193955738061`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000001914`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1331797617429206`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000081`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7060819408061856`"}]]}], ",", 
         RowBox[{"0.9999999999998075`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921540881`"}]]}], ",", 
         RowBox[{"0.9999999999999609`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17206146678735326`"}]]}], ",", 
         RowBox[{"0.9999999999999817`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921539214`"}]]}], ",", 
         RowBox[{"0.99999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1145392628638162`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000548`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.624339913938048`"}]]}], ",", 
         RowBox[{"0.9999999999999868`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.063829243502046`"}]]}], ",", 
         RowBox[{"0.9999999999999453`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.332294619255983`"}]]}], ",", 
         RowBox[{"0.9999999999999701`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3520801671334127`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau01", "=", 
   RowBox[{"{", "\[InvisibleSpace]\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000002476`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8834023129761807`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000001215`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9230134628370433`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000013098`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0903008930809435`"}]]}], ",", 
         RowBox[{"0.9999999999994151`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7551240153049923`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000004188`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.079318959072964`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000009104`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2217509460673446`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000066`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6220821602757816`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999413`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3052428451334215`"}]]}], ",", 
         RowBox[{"1.000000000000247`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9748337124413456`"}]]}], ",", 
         RowBox[{"1.0000000000005134`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7812494882543737`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000002105`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6255978478484552`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000013178`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.960774725624404`"}]]}], ",", 
         RowBox[{"1.0000000000005054`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1554611565407527`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999995566`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.29789314353511387`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999328`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.540862294152611`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3864627112565608`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000000522`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9748337124412456`"}]]}], ",", 
         RowBox[{"1.000000000000796`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7812494882544`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999558`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6255978478484665`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000016125`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9607747256248909`"}]]}], ",", 
         RowBox[{"1.000000000000208`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.155461156541171`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999995958`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.29789314353537144`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000246`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5408622941526817`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999905`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.386462711256534`"}]]}], ",", 
         RowBox[{"1.0000000000003106`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8834023129764568`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000002023`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9230134628368005`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000007432`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0903008930812157`"}]]}], ",", 
         RowBox[{"0.9999999999993671`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7551240153042744`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999623`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0793189590727637`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000615`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.221750946067501`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999852`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6220821602757163`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000344`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3052428451334555`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999998224`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8849207120689284`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000127`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7068234669723215`"}]]}], ",", 
         RowBox[{"1.0000000000000102`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.16955364803584363`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000075`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.133049056529481`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9373571872727`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000189`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8115363846183858`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000073`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5721970336069568`"}]]}], ",", 
         RowBox[{"1.0000000000000089`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1794979519082441`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000082`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8849207120684977`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000162`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7068234669723226`"}]]}], ",", 
         RowBox[{"1.0000000000000144`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.16955364803585216`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000044`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1330490565294706`"}]]}], ",", 
         RowBox[{"1.0000000000000062`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9373571872727121`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000127`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.811536384618361`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000173`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5721970336069545`"}]]}], ",", 
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17949795190823842`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999387`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5217235030940413`"}]]}], ",", 
         RowBox[{"0.9999999999999835`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0715022174722295`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999974`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17302596444935747`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.76483990366094`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.27989671697582`"}]]}], ",", 
         RowBox[{"0.9999999999999905`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.9494775490100302`"}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2313438188531602`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999859`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4257071360690714`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3809584417946528`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999913`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8311797274164442`"}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1654406648930002`"}]]}], ",", 
         RowBox[{"0.9999999999999961`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4263732743185784`"}]]}], ",", 
         RowBox[{"0.9999999999999964`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2131327169964534`"}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8827135490306537`"}]]}], ",", 
         RowBox[{"0.9999999999999959`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.4467247484857526`"}]]}], ",", 
         RowBox[{"0.999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2523614312698363`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000875`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3809584417946381`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000122`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8311797274164622`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1654406648930002`"}]]}], ",", 
         RowBox[{"0.999999999999995`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4263732743185717`"}]]}], ",", 
         RowBox[{"1.0000000000000133`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2131327169964499`"}]]}], ",", 
         RowBox[{"0.9999999999999873`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8827135490306395`"}]]}], ",", 
         RowBox[{"0.9999999999999921`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.4467247484857535`"}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2523614312698275`"}]]}], ",", 
         RowBox[{"1.0000000000000246`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5217235030940086`"}]]}], ",", 
         RowBox[{"1.0000000000000158`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.071502217472238`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000113`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1730259644493641`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000198`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.764839903660932`"}]]}], ",", 
         RowBox[{"0.999999999999995`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.279896716975833`"}]]}], ",", 
         RowBox[{"1.0000000000000162`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.949477549010019`"}]]}], ",", 
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2313438188531656`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4257071360690823`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"33", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999941`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6255978478489994`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000084`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9607747256246069`"}]]}], ",", 
         RowBox[{"1.0000000000000038`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9748337124405306`"}]]}], ",", 
         RowBox[{"0.9999999999999979`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.781249488254666`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999932`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5408622941526564`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999938`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3864627112564927`"}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.155461156541889`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.29789314353581997`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000073`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0903008930807556`"}]]}], ",", 
         RowBox[{"1.0000000000000038`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7551240153050904`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8834023129767502`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999941`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9230134628373875`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6220821602757338`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3052428451334182`"}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0793189590732037`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000044`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2217509460671505`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"33", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000215`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0903008930808222`"}]]}], ",", 
         RowBox[{"0.999999999999995`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7551240153050924`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8834023129767422`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.923013462837385`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6220821602757278`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999956`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3052428451334215`"}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0793189590731975`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999966`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2217509460671425`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999954`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.625597847848947`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9607747256246189`"}]]}], ",", 
         RowBox[{"0.9999999999999897`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9748337124405281`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7812494882546566`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999947`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5408622941526664`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3864627112564936`"}]]}], ",", 
         RowBox[{"0.9999999999999958`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.155461156541875`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999943`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.2978931435358217`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.00000000000005`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.16955364803585557`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000095`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.133049056529462`"}]]}], ",", 
         RowBox[{"1.0000000000000067`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8849207120685048`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000053`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.706823466972319`"}]]}], ",", 
         RowBox[{"1.000000000000006`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5721970336069626`"}]]}], ",", 
         RowBox[{"1.00000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17949795190823567`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000042`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9373571872727102`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8115363846183727`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.16955364803586256`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000078`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1330490565294626`"}]]}], ",", 
         RowBox[{"1.0000000000000087`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.88492071206851`"}], ")"}]}]]}], ",", 
         RowBox[{"1.00000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7068234669723232`"}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5721970336069538`"}]]}], ",", 
         RowBox[{"1.0000000000000075`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17949795190824333`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000078`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9373571872727101`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000078`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8115363846183745`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000373`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1654406648931896`"}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4263732743185553`"}]]}], ",", 
         RowBox[{"1.000000000000019`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3809584417947067`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000597`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8311797274164414`"}]]}], ",", 
         RowBox[{"1.0000000000000353`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.4467247484857104`"}]]}], ",", 
         RowBox[{"1.0000000000000537`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2523614312698057`"}]]}], ",", 
         RowBox[{"1.0000000000000107`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2131327169964101`"}]]}], ",", 
         RowBox[{"0.9999999999999843`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.882713549030615`"}]]}], ",", 
         RowBox[{"1.0000000000000209`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17302596444939708`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.764839903660951`"}]]}], ",", 
         RowBox[{"1.0000000000000537`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5217235030939984`"}]]}], ",", 
         RowBox[{"1.0000000000000189`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0715022174722844`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2313438188531813`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000486`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4257071360690972`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000357`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2798967169758377`"}]]}], ",", 
         RowBox[{"1.0000000000000286`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.949477549010032`"}]]}]}], "}"}]}],
       "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999559`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17302596444906748`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000384`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.764839903660854`"}]]}], ",", 
         RowBox[{"1.000000000000015`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5217235030939403`"}]]}], ",", 
         RowBox[{"0.9999999999999598`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0715022174722646`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999777`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.231343818853252`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999635`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4257071360691707`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999956`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2798967169757747`"}]]}], ",", 
         RowBox[{"1.0000000000000389`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.9494775490099934`"}]]}], ",", 
         RowBox[{"0.9999999999999921`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1654406648929387`"}]]}], ",", 
         RowBox[{"0.999999999999968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4263732743185629`"}]]}], ",", 
         RowBox[{"0.999999999999952`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3809584417947232`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000008`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8311797274163772`"}]]}], ",", 
         RowBox[{"0.9999999999999508`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.4467247484856913`"}]]}], ",", 
         RowBox[{"0.9999999999999487`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2523614312697635`"}]]}], ",", 
         RowBox[{"0.999999999999966`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2131327169964383`"}]]}], ",", 
         RowBox[{"0.999999999999959`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8827135490306328`"}]]}]}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau02", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000002547`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.13317976174267743`"}]]}], ",", 
         RowBox[{"0.9999999999999871`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538943`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999996891`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3322946192560683`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999875`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2566370614354467`"}]]}], ",", 
         RowBox[{"0.9999999999998177`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7060819408062744`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000001563`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1145392628636466`"}]]}], ",", 
         RowBox[{"0.9999999999998224`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.35208016713309703`"}]]}], ",", 
         RowBox[{"1.0000000000000562`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.556134444695648`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999997002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5747749435748912`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538854`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000001468`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.624339913938472`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999998671`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921543162`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999332`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.161193955737853`"}]]}], ",", 
         RowBox[{"0.9999999999997524`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17206146678707565`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999495`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.063829243502364`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999475`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.78457306640706`"}], ")"}]}]]}]}], "}"}]}], "}"}],
      ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999996031`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.57477494357436`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999583`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538566`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999997795`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.624339913938827`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999991653`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921543582`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999991894`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1611939557376982`"}]]}], ",", 
         RowBox[{"0.9999999999994095`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17206146678676565`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999221`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0638292435024677`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999998722`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.784573066407005`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999997576`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1331797617422635`"}]]}], ",", 
         RowBox[{"0.9999999999999883`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921539098`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999992565`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.332294619255728`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999991036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2566370614354094`"}]]}], ",", 
         RowBox[{"0.9999999999990394`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7060819408062267`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999998731`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1145392628633155`"}]]}], ",", 
         RowBox[{"0.9999999999991014`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.3520801671332006`"}]]}], ",", 
         RowBox[{"1.0000000000000098`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.5561344446957013`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999997654`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6243399139384335`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999816`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538368`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000455`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5747749435746705`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000155`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921539114`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999559`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.063829243501881`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000039`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7845730664070403`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1611939557383297`"}]]}], ",", 
         RowBox[{"1.0000000000000329`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17206146678690926`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000207`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3322946192558`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2566370614359648`"}]]}], ",", 
         RowBox[{"0.9999999999999738`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.13317976174305562`"}]]}], ",", 
         RowBox[{"1.0000000000000098`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538341`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999659`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.35208016713356577`"}]]}], ",", 
         RowBox[{"0.9999999999999923`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.556134444695594`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000313`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7060819408058266`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999896`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1145392628639044`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999994232`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3322946192559906`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000357`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2566370614358322`"}]]}], ",", 
         RowBox[{"1.0000000000000144`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.13317976174298168`"}]]}], ",", 
         RowBox[{"0.999999999999952`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538887`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000313`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.35208016713342044`"}]]}], ",", 
         RowBox[{"1.0000000000000147`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.5561344446956418`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000386`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7060819408058826`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000167`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1145392628638553`"}]]}], ",", 
         RowBox[{"1.0000000000000324`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6243399139381991`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000167`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.884955592153926`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999749`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5747749435747147`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000528`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538879`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000688`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.063829243501985`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.784573066407052`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000464`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.161193955738297`"}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17206146678700032`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000728`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.5561344446952736`"}]]}], ",", 
         RowBox[{"1.0000000000000115`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921538534`"}]]}], ",", 
         RowBox[{"1.000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.784573066407082`"}]]}], ",", 
         RowBox[{"1.0000000000000306`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.25663706143589`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000537`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.706081940805857`"}]]}], ",", 
         RowBox[{"1.000000000000034`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.574774943574698`"}]]}], ",", 
         RowBox[{"1.000000000000048`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1611939557383026`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000075`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1331797617430227`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999889`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1145392628638573`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000028`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921539263`"}]]}], ",", 
         RowBox[{"1.0000000000000429`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17206146678699266`"}]]}], ",", 
         RowBox[{"0.9999999999999885`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921538812`"}]]}], ",", 
         RowBox[{"1.0000000000000095`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.35208016713350276`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999798`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6243399139381508`"}]]}], ",", 
         RowBox[{"1.0000000000000107`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0638292435019236`"}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3322946192558742`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000000866`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17206146678595802`"}]]}], ",", 
         RowBox[{"0.9999999999999001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.884955592153731`"}]]}], ",", 
         RowBox[{"1.000000000000045`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.114539262864053`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000056`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921538126`"}]]}], ",", 
         RowBox[{"0.9999999999999739`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0638292435019516`"}]]}], ",", 
         RowBox[{"0.9999999999999544`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3322946192557388`"}]]}], ",", 
         RowBox[{"0.9999999999999534`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3520801671335101`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999635`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.624339913938213`"}]]}], ",", 
         RowBox[{"0.9999999999999669`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7845730664068`"}]]}], ",", 
         RowBox[{"0.9999999999999326`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2566370614360725`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999568`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.5561344446954353`"}]]}], ",", 
         RowBox[{"0.9999999999999853`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921539405`"}]]}], ",", 
         RowBox[{"1.0000000000000233`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1611939557383693`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999998607`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.133179761743081`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000446`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7060819408057482`"}]]}], ",", 
         RowBox[{"0.9999999999999939`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5747749435746452`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999987588`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.784573066407096`"}]]}], ",", 
         RowBox[{"0.9999999999998744`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.256637061435937`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999998064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.556134444695541`"}]]}], ",", 
         RowBox[{"1.0000000000000353`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.884955592153883`"}]]}], ",", 
         RowBox[{"1.000000000000038`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.161193955738257`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999282`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.13317976174303983`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7060819408058727`"}]]}], ",", 
         RowBox[{"1.0000000000000393`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5747749435747223`"}]]}], ",", 
         RowBox[{"0.9999999999998508`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17206146678700776`"}]]}], ",", 
         RowBox[{"0.9999999999999246`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921537935`"}]]}], ",", 
         RowBox[{"0.9999999999998541`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.114539262863991`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999092`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.884955592153938`"}]]}], ",", 
         RowBox[{"0.999999999999873`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0638292435019117`"}]]}], ",", 
         RowBox[{"0.9999999999999521`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.332294619255771`"}]]}], ",", 
         RowBox[{"0.9999999999999021`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3520801671335088`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999324`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6243399139381295`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999994574`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1145392628645845`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000748`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921537409`"}]]}], ",", 
         RowBox[{"0.9999999999999464`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1720614667868227`"}]]}], ",", 
         RowBox[{"0.9999999999999739`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921538503`"}]]}], ",", 
         RowBox[{"1.000000000000077`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.35208016713349655`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000786`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6243399139381848`"}]]}], ",", 
         RowBox[{"1.0000000000001146`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.063829243501849`"}]]}], ",", 
         RowBox[{"1.0000000000000122`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.33229461925587`"}]]}], ",", 
         RowBox[{"1.0000000000000726`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.5561344446954966`"}]]}], ",", 
         RowBox[{"1.0000000000000082`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921539305`"}]]}], ",", 
         RowBox[{"0.999999999999977`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.78457306640689`"}]]}], ",", 
         RowBox[{"1.0000000000000577`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2566370614360103`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000062`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7060819408057658`"}]]}], ",", 
         RowBox[{"0.9999999999999374`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5747749435746763`"}]]}], ",", 
         RowBox[{"1.0000000000000129`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.161193955738385`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1331797617430346`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau03", "=", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000608`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.781249488254678`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000198`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6255978478489351`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000023`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.960774725624618`"}]]}], ",", 
         RowBox[{"1.0000000000000127`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9748337124405498`"}]]}], ",", 
         RowBox[{"1.0000000000000095`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.2978931435358064`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999989`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5408622941526633`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999925`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3864627112565113`"}]]}], ",", 
         RowBox[{"1.0000000000000153`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1554611565418615`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000162`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9230134628373711`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000017`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0903008930807596`"}]]}], ",", 
         RowBox[{"1.0000000000000175`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7551240153050816`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8834023129767468`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000153`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.221750946067148`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6220821602757192`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3052428451334366`"}]]}], ",", 
         RowBox[{"1.0000000000000149`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0793189590732033`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999759`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9230134628373714`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0903008930807685`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7551240153050893`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8834023129767369`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000073`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.221750946067141`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.622082160275733`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999923`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3052428451334401`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0793189590731957`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.781249488254649`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6255978478489355`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9607747256246209`"}]]}], ",", 
         RowBox[{"0.9999999999999958`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9748337124405365`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.29789314353581375`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999954`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.540862294152654`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3864627112565027`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1554611565418693`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999932`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7068234669723141`"}]]}], ",", 
         RowBox[{"0.9999999999999979`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1695536480358528`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1330490565294604`"}]]}], ",", 
         RowBox[{"0.9999999999999926`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.88492071206851`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999925`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8115363846183703`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000053`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5721970336069563`"}]]}], ",", 
         RowBox[{"0.9999999999999956`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17949795190822557`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000147`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.937357187272711`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999991`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7068234669723323`"}]]}], ",", 
         RowBox[{"0.9999999999999921`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.16955364803586084`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.133049056529465`"}]]}], ",", 
         RowBox[{"0.9999999999999963`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.884920712068495`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999953`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.811536384618363`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999989`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5721970336069463`"}]]}], ",", 
         RowBox[{"0.9999999999999966`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17949795190823264`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999861`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9373571872727142`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000222`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.83117972741636`"}]]}], ",", 
         RowBox[{"0.99999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1654406648929947`"}]]}], ",", 
         RowBox[{"0.9999999999999752`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4263732743185702`"}]]}], ",", 
         RowBox[{"0.9999999999999719`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3809584417946694`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8827135490306413`"}]]}], ",", 
         RowBox[{"0.999999999999964`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.446724748485746`"}]]}], ",", 
         RowBox[{"0.9999999999999677`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2523614312698226`"}]]}], ",", 
         RowBox[{"0.9999999999999782`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2131327169964814`"}]]}], ",", 
         RowBox[{"0.9999999999999718`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.071502217472234`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1730259644493476`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999835`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.764839903660914`"}]]}], ",", 
         RowBox[{"0.9999999999999922`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5217235030939965`"}]]}], ",", 
         RowBox[{"0.9999999999999932`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.9494775490100085`"}]]}], ",", 
         RowBox[{"0.9999999999999607`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2313438188531776`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999711`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4257071360690856`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999876`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.279896716975813`"}]]}]}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000001017`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0715022174723514`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000175`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1730259644493333`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.764839903660979`"}]]}], ",", 
         RowBox[{"0.9999999999999768`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5217235030940673`"}]]}], ",", 
         RowBox[{"0.9999999999999654`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.949477549010057`"}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2313438188531107`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.425707136069014`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2798967169758453`"}]]}], ",", 
         RowBox[{"0.9999999999999833`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8311797274164895`"}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1654406648930402`"}]]}], ",", 
         RowBox[{"1.0000000000000124`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4263732743185769`"}]]}], ",", 
         RowBox[{"1.0000000000000273`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3809584417946281`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000175`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8827135490306557`"}]]}], ",", 
         RowBox[{"1.0000000000000222`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.4467247484857793`"}]]}], ",", 
         RowBox[{"1.0000000000000129`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.252361431269876`"}]]}], ",", 
         RowBox[{"1.000000000000012`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2131327169964599`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"33", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000015574`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9607747256289016`"}]]}], ",", 
         RowBox[{"0.9999999999993516`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9748337124405332`"}]]}], ",", 
         RowBox[{"0.9999999999998216`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7812494882540353`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999992744`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6255978478486742`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999818`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.386462711256465`"}]]}], ",", 
         RowBox[{"0.9999999999993308`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1554611565418582`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999993369`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.29789314353580504`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999897`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5408622941526853`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999992718`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.755124015304828`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999823`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8834023129761207`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999993491`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9230134628373783`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999995383`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0903008930813805`"}]]}], ",", 
         RowBox[{"0.9999999999999869`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3052428451334797`"}]]}], ",", 
         RowBox[{"0.9999999999997996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.079318959072576`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999997945`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2217509460665146`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000169`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.622082160275706`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"33", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999994601`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.755124015302956`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000002371`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8834023129769949`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000314`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9230134628372271`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000003717`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0903008930805704`"}]]}], ",", 
         RowBox[{"0.9999999999999917`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3052428451334117`"}]]}], ",", 
         RowBox[{"1.000000000000255`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.079318959073458`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000002534`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2217509460673988`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6220821602757471`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000003781`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9607747256244252`"}]]}], ",", 
         RowBox[{"1.0000000000003118`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9748337124406874`"}]]}], ",", 
         RowBox[{"1.0000000000002356`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7812494882549164`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000414`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6255978478489036`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3864627112565404`"}]]}], ",", 
         RowBox[{"1.000000000000326`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1554611565417305`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000003204`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.29789314353567303`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5408622941526455`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1330490565294538`"}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8849207120684994`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.706823466972327`"}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.16955364803584988`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17949795190823495`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9373571872727032`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.811536384618366`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999963`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5721970336069576`"}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1330490565294706`"}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8849207120684985`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999946`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.706823466972327`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1695536480358491`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999979`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17949795190823273`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9373571872727047`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8115363846183632`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5721970336069563`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000377`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.764839903660916`"}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5217235030940184`"}]]}], ",", 
         RowBox[{"0.9999999999999909`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.071502217472234`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1730259644493528`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000042`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4257071360690787`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000014`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2798967169758164`"}]]}], ",", 
         RowBox[{"0.9999999999999912`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.949477549010029`"}]]}], ",", 
         RowBox[{"1.0000000000000036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2313438188531636`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999906`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.426373274318574`"}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3809584417946499`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8311797274164447`"}]]}], ",", 
         RowBox[{"1.000000000000021`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1654406648930011`"}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2523614312698355`"}]]}], ",", 
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2131327169964494`"}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8827135490306504`"}]]}], ",", 
         RowBox[{"0.9999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.4467247484857477`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999877`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4263732743185986`"}]]}], ",", 
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3809584417946659`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000044`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8311797274164466`"}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.165440664893007`"}]]}], ",", 
         RowBox[{"1.0000000000000082`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.252361431269838`"}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2131327169964508`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8827135490306421`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.4467247484857504`"}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.764839903660942`"}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5217235030940173`"}]]}], ",", 
         RowBox[{"0.9999999999999957`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0715022174722406`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999969`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17302596444935445`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000044`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4257071360690692`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2798967169758244`"}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.9494775490100267`"}]]}], ",", 
         RowBox[{"1.0000000000000036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2313438188531571`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tau10", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999997788`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1654406648928917`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999641`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.4467247484857695`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17302596444932275`"}]]}], ",", 
         RowBox[{"0.9999999999999702`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2313438188531547`"}]]}], ",", 
         RowBox[{"0.9999999999999767`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4263732743186037`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999966`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2523614312698665`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999781`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7648399036609344`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999708`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.425707136069071`"}]]}], ",", 
         RowBox[{"0.9999999999999744`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.380958441794631`"}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2131327169964747`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999746`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5217235030940073`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2798967169758098`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999738`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8311797274164383`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999951`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8827135490306715`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999721`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.071502217472207`"}]]}], ",", 
         RowBox[{"0.999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.9494775490100222`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999998888`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1730259644491757`"}]]}], ",", 
         RowBox[{"1.000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2313438188531212`"}]]}], ",", 
         RowBox[{"1.000000000000006`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.165440664893024`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000389`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.446724748485773`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000144`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7648399036609663`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000224`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4257071360690452`"}]]}], ",", 
         RowBox[{"1.000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4263732743185742`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000357`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2523614312698594`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000129`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.521723503094048`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2798967169758426`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000389`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3809584417946592`"}]]}], ",", 
         RowBox[{"1.0000000000000395`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.213132716996439`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000349`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0715022174722288`"}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.949477549010045`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000184`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8311797274164788`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000193`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8827135490306517`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000001168`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1695536480358511`"}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5721970336069682`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000067`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.16955364803584677`"}]]}], ",", 
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5721970336069524`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999958`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1330490565294626`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1794979519082219`"}]]}], ",", 
         RowBox[{"0.999999999999995`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1330490565294866`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17949795190824558`"}]]}], ",", 
         RowBox[{"0.9999999999999877`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.884920712068504`"}]]}], ",", 
         RowBox[{"1.0000000000000082`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9373571872727159`"}]]}], ",", 
         RowBox[{"1.0000000000000082`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.884920712068503`"}]]}], ",", 
         RowBox[{"0.9999999999999917`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9373571872726982`"}]]}], ",", 
         RowBox[{"1.0000000000000089`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.70682346697232`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999959`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8115363846183588`"}]]}], ",", 
         RowBox[{"0.9999999999999892`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7068234669723357`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999967`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8115363846183659`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"33", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000000012`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.625597847848948`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5408622941526617`"}]]}], ",", 
         RowBox[{"1.0000000000000049`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0903008930807636`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6220821602757267`"}]]}], ",", 
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.9607747256246157`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3864627112564967`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551240153050907`"}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3052428451334335`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9748337124405372`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.155461156541878`"}]]}], ",", 
         RowBox[{"1.0000000000000056`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.88340231297674`"}]]}], ",", 
         RowBox[{"1.0000000000000073`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0793189590732`"}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.781249488254658`"}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.29789314353581936`"}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9230134628373828`"}]]}], ",", 
         RowBox[{"1.0000000000000056`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.221750946067144`"}]]}]}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"33", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999835`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.090300893080748`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6220821602757314`"}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6255978478489536`"}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5408622941526693`"}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551240153051035`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3052428451334237`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000038`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.9607747256246013`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3864627112564936`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8834023129767473`"}]]}], ",", 
         RowBox[{"0.9999999999999977`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.079318959073211`"}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9748337124405219`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1554611565418833`"}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9230134628373898`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.221750946067145`"}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.781249488254667`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.2978931435358269`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000362`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.521723503093917`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000402`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.279896716975845`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999575`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3809584417946752`"}]]}], ",", 
         RowBox[{"0.9999999999999859`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2131327169964083`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999767`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0715022174723037`"}]]}], ",", 
         RowBox[{"0.9999999999999866`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.9494775490100014`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000537`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8311797274164381`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999981`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8827135490306668`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999995`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1730259644493845`"}]]}], ",", 
         RowBox[{"1.0000000000000375`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2313438188531558`"}]]}], ",", 
         RowBox[{"1.000000000000032`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1654406648930196`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000138`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.4467247484857273`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7648399036609446`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000204`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4257071360690812`"}]]}], ",", 
         RowBox[{"0.9999999999999751`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4263732743185515`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000062`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.252361431269819`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000897`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.380958441794652`"}]]}], ",", 
         RowBox[{"1.0000000000000107`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.213132716996447`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.521723503094003`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.279896716975833`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000017`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8311797274164561`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999754`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8827135490306544`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000044`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0715022174722293`"}]]}], ",", 
         RowBox[{"1.0000000000000036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.949477549010012`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1654406648930065`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999952`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.4467247484857677`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000115`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17302596444934837`"}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2313438188531642`"}]]}], ",", 
         RowBox[{"0.9999999999999913`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4263732743185868`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999859`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.252361431269846`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000067`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.764839903660938`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999903`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4257071360690727`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999718`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.884920712068527`"}]]}], ",", 
         RowBox[{"0.9999999999999971`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9373571872727154`"}]]}], ",", 
         RowBox[{"1.000000000000011`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8849207120685127`"}]]}], ",", 
         RowBox[{"0.9999999999999902`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9373571872727054`"}]]}], ",", 
         RowBox[{"0.9999999999999928`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7068234669723208`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999728`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8115363846183696`"}]]}], ",", 
         RowBox[{"0.9999999999999837`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7068234669723144`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.811536384618377`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.16955364803586523`"}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5721970336069494`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999938`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.16955364803585254`"}]]}], ",", 
         RowBox[{"0.9999999999999928`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.572197033606945`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000005`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1330490565294573`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999822`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1794979519082404`"}]]}], ",", 
         RowBox[{"0.9999999999999966`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1330490565294675`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17949795190823198`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000023632`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8834023130795456`"}]]}], ",", 
         RowBox[{"0.9999999999959632`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0793189590849583`"}]]}], ",", 
         RowBox[{"1.0000000000096736`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9748337124332084`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000095906`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1554611565496955`"}]]}], ",", 
         RowBox[{"1.0000000000096765`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9230134628446935`"}]]}], ",", 
         RowBox[{"0.9999999999960221`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.221750946078825`"}]]}], ",", 
         RowBox[{"0.9999999999957694`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7812494882660665`"}]]}], ",", 
         RowBox[{"1.00000000000966`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.2978931435435598`"}]]}], ",", 
         RowBox[{"0.9999999999999681`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0903008930662708`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999994051`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6220821602759623`"}]]}], ",", 
         RowBox[{"1.0000000000078024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6255978478611756`"}]]}], ",", 
         RowBox[{"1.0000000000005724`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5408622941525896`"}]]}], ",", 
         RowBox[{"1.0000000000078169`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551240153172687`"}]]}], ",", 
         RowBox[{"0.9999999999995024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3052428451332445`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999998784`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.960774725610113`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000005642`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.386462711256609`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.999999999961869`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9748337124282441`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000051235`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.15546115654444`"}]]}], ",", 
         RowBox[{"0.9999999999991807`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8834023129823069`"}]]}], ",", 
         RowBox[{"0.9999999999993806`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0793189590789196`"}]]}], ",", 
         RowBox[{"0.9999999999991745`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.781249488260238`"}]]}], ",", 
         RowBox[{"1.000000000005176`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.29789314353840013`"}]]}], ",", 
         RowBox[{"1.000000000005077`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9230134628397929`"}]]}], ",", 
         RowBox[{"0.9999999999993417`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.221750946072899`"}]]}], ",", 
         RowBox[{"1.0000000000047624`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6255978478537355`"}]]}], ",", 
         RowBox[{"1.000000000000266`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.540862294152553`"}]]}], ",", 
         RowBox[{"1.0000000000014024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0903008930741764`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999776`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6220821602758966`"}]]}], ",", 
         RowBox[{"1.000000000001402`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.9607747256180066`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000318`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3864627112566208`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000047526`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551240153098449`"}]]}], ",", 
         RowBox[{"0.9999999999997636`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3052428451332534`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau11", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000089`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.144170580948557`"}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.3366599549896372`"}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5016504592280939`"}]]}], ",", 
         RowBox[{"0.999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3442883956363456`"}]]}], ",", 
         RowBox[{"0.9999999999999941`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6058178410873117`"}]]}], ",", 
         RowBox[{"0.9999999999999947`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2016927848716654`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7397820540303903`"}]]}], ",", 
         RowBox[{"0.9999999999999972`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7007653167409345`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999964`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0533389364689576`"}]]}], ",", 
         RowBox[{"1.0000000000000042`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2107010000606981`"}]]}], ",", 
         RowBox[{"0.9999999999999961`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6353307331437406`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999934`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.039455789359385`"}]]}], ",", 
         RowBox[{"0.9999999999999967`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8733694496060393`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0307315131977894`"}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0969779932824393`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7053767779588993`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000000005`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6353307331437947`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.039455789359378`"}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0533389364689576`"}]]}], ",", 
         RowBox[{"1.0000000000000049`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2107010000606884`"}]]}], ",", 
         RowBox[{"1.0000000000000049`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0969779932824464`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000011`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.705376777958899`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8733694496060354`"}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0307315131977937`"}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5016504592280886`"}]]}], ",", 
         RowBox[{"0.9999999999999979`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3442883956363425`"}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.144170580948608`"}]]}], ",", 
         RowBox[{"1.0000000000000102`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.33665995498963835`"}]]}], ",", 
         RowBox[{"1.0000000000000069`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7397820540303954`"}]]}], ",", 
         RowBox[{"0.9999999999999943`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7007653167409313`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999949`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6058178410873041`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2016927848716648`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\[ImaginaryI]", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000564`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2376766105485528`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000075`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.237676610548625`"}], ")"}]}]]}], ",", 
         RowBox[{"1.00000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486634`"}]]}], ",", 
         RowBox[{"0.9999999999999909`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8084729373435193`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000169`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.808472937343551`"}]]}], ",", 
         RowBox[{"1.000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.808472937343567`"}]]}], ",", 
         RowBox[{"1.000000000000019`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486654`"}]]}], ",", 
         RowBox[{"0.9999999999999848`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.808472937343545`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999974`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486525`"}]]}], ",", 
         RowBox[{"0.9999999999999917`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8084729373435158`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999721`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2376766105486268`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000113`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.23767661054862`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000109`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486376`"}]]}], ",", 
         RowBox[{"0.9999999999999991`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.808472937343524`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999853`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.808472937343556`"}]]}], ",", 
         RowBox[{"1.0000000000000113`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.80847293734356`"}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000377`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.053338936468928`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.873369449606032`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999969`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1441705809486002`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6058178410872989`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999947`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2107010000606917`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999928`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0307315131977866`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999967`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3366599549896279`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2016927848716734`"}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.635330733143746`"}]]}], ",", 
         RowBox[{"0.9999999999999963`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0969779932824457`"}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5016504592280814`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999974`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.739782054030386`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.039455789359377`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999979`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.705376777958907`"}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3442883956363416`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7007653167409438`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000515`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5016504592280513`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7397820540303728`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000169`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6353307331437343`"}]]}], ",", 
         RowBox[{"1.0000000000000209`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0969779932824661`"}]]}], ",", 
         RowBox[{"1.0000000000000073`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.344288395636362`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000364`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.700765316740959`"}]]}], ",", 
         RowBox[{"1.0000000000000093`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0394557893593803`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000109`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7053767779589113`"}]]}], ",", 
         RowBox[{"1.0000000000000173`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.144170580948579`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000198`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6058178410873112`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000333`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.053338936468957`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000193`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.873369449606033`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.33665995498961393`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000017`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2016927848716685`"}]]}], ",", 
         RowBox[{"1.0000000000000142`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2107010000606686`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.030731513197766`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999934`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0533389364689634`"}]]}], ",", 
         RowBox[{"0.999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2107010000606824`"}]]}], ",", 
         RowBox[{"0.9999999999999948`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.635330733143733`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999915`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.0394557893593808`"}]]}], ",", 
         RowBox[{"0.9999999999999977`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.873369449606032`"}]]}], ",", 
         RowBox[{"0.9999999999999953`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0307315131977732`"}]]}], ",", 
         RowBox[{"0.9999999999999779`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0969779932824673`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999981`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7053767779589197`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999867`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.144170580948606`"}]]}], ",", 
         RowBox[{"0.9999999999999888`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.33665995498963514`"}]]}], ",", 
         RowBox[{"0.9999999999999957`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5016504592280827`"}]]}], ",", 
         RowBox[{"0.9999999999999963`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3442883956363527`"}]]}], ",", 
         RowBox[{"0.9999999999999968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6058178410873066`"}]]}], ",", 
         RowBox[{"1.0000000000000062`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2016927848716663`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999915`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7397820540303912`"}]]}], ",", 
         RowBox[{"0.9999999999999919`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7007653167409424`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.50165045922809`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3442883956363465`"}]]}], ",", 
         RowBox[{"0.9999999999999963`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.144170580948584`"}]]}], ",", 
         RowBox[{"1.0000000000000155`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.33665995498961576`"}]]}], ",", 
         RowBox[{"1.0000000000000038`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7397820540303823`"}]]}], ",", 
         RowBox[{"1.0000000000000053`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.70076531674095`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999927`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6058178410873184`"}]]}], ",", 
         RowBox[{"0.9999999999999937`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2016927848716665`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999946`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6353307331437352`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.039455789359381`"}]]}], ",", 
         RowBox[{"1.0000000000000133`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.053338936468957`"}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2107010000606768`"}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0969779932824593`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.705376777958904`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000089`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.873369449606036`"}]]}], ",", 
         RowBox[{"1.0000000000000056`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0307315131977703`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"-", "\[ImaginaryI]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000142`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486`"}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8084729373435344`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.237676610548641`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000038`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2376766105486412`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486343`"}]]}], ",", 
         RowBox[{"0.9999999999999957`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8084729373435455`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8084729373435344`"}]]}], ",", 
         RowBox[{"1.0000000000000036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8084729373435313`"}]]}], ",", 
         RowBox[{"1.000000000000005`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2376766105486392`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000082`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2376766105486432`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486372`"}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8084729373435375`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8084729373435326`"}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8084729373435353`"}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486314`"}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8084729373435406`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.144170580948674`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6058178410873064`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0533389364689523`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8733694496060393`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3366599549896363`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2016927848716665`"}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.210701000060688`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0307315131977839`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5016504592280855`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7397820540303894`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6353307331437423`"}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0969779932824422`"}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3442883956363407`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.700765316740938`"}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0394557893593825`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.705376777958902`"}]]}]}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.635330733143686`"}]]}], ",", 
         RowBox[{"0.9999999999999868`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0969779932824475`"}]]}], ",", 
         RowBox[{"0.9999999999999875`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5016504592280757`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.739782054030387`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0394557893593666`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999926`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7053767779589033`"}]]}], ",", 
         RowBox[{"1.0000000000000089`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3442883956363363`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999944`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.700765316740952`"}]]}], ",", 
         RowBox[{"0.9999999999999953`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.053338936468932`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000042`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.873369449606033`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999911`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1441705809486016`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6058178410872921`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.21070100006069`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999896`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0307315131977717`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999863`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3366599549896327`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2016927848716754`"}]]}]}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau12", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999845`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5721970336069525`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.16955364803585166`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5721970336069576`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.16955364803585168`"}]]}], ",", 
         RowBox[{"0.9999999999999989`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1794979519082386`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.133049056529466`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17949795190823942`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1330490565294693`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999961`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9373571872727087`"}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.884920712068502`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9373571872727063`"}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8849207120685016`"}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8115363846183674`"}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7068234669723232`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8115363846183685`"}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.706823466972324`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999847`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5408622941526033`"}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0903008930807485`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000006`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6220821602757238`"}]]}], ",", 
         RowBox[{"1.0000000000000042`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6255978478489506`"}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3864627112565024`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551240153051053`"}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3052428451334364`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.96077472562461`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.155461156541889`"}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.883402312976744`"}]]}], ",", 
         RowBox[{"0.9999999999999977`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0793189590732064`"}]]}], ",", 
         RowBox[{"1.0000000000000098`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9748337124405257`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.29789314353582663`"}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9230134628373968`"}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2217509460671505`"}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.781249488254664`"}]]}]}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999293`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6220821602757085`"}]]}], ",", 
         RowBox[{"1.000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6255978478489481`"}]]}], ",", 
         RowBox[{"1.0000000000000044`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5408622941526604`"}]]}], ",", 
         RowBox[{"1.0000000000000073`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0903008930807476`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3052428451334341`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000113`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.9607747256246086`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3864627112564976`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000142`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.755124015305101`"}]]}], ",", 
         RowBox[{"1.0000000000000036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0793189590732117`"}]]}], ",", 
         RowBox[{"1.0000000000000107`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.97483371244053`"}], ")"}]}]]}], ",", 
         RowBox[{"1.00000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1554611565418815`"}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8834023129767484`"}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.221750946067148`"}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.781249488254664`"}]]}], ",", 
         RowBox[{"1.000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.2978931435358215`"}]]}], ",", 
         RowBox[{"1.0000000000000093`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9230134628373902`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"37", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000001512`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.279896716975859`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000189`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3809584417946639`"}]]}], ",", 
         RowBox[{"1.0000000000000107`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2131327169964459`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5217235030940338`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.9494775490100347`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8311797274164638`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000124`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8827135490306481`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000178`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0715022174722322`"}]]}], ",", 
         RowBox[{"1.0000000000000073`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2313438188531374`"}]]}], ",", 
         RowBox[{"1.0000000000000053`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1654406648930085`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000187`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.446724748485761`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000015`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17302596444936685`"}]]}], ",", 
         RowBox[{"1.0000000000000075`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4257071360690543`"}]]}], ",", 
         RowBox[{"1.000000000000019`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4263732743185715`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2523614312698452`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7648399036609432`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"37", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000000053`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2131327169964763`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000006`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5217235030940178`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000005`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2798967169758275`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000089`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3809584417946712`"}]]}], ",", 
         RowBox[{"1.0000000000000062`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8827135490306448`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000042`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0715022174722473`"}]]}], ",", 
         RowBox[{"1.0000000000000075`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.9494775490100285`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000127`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.831179727416444`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000014`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.4467247484857437`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000158`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1730259644493683`"}]]}], ",", 
         RowBox[{"1.0000000000000095`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.23134381885316`"}]]}], ",", 
         RowBox[{"1.0000000000000049`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1654406648930027`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000133`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2523614312698292`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000107`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7648399036609344`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4257071360690734`"}]]}], ",", 
         RowBox[{"1.0000000000000115`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4263732743185662`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999928`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9373571872727035`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.884920712068501`"}]]}], ",", 
         RowBox[{"0.9999999999999944`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9373571872727079`"}]]}], ",", 
         RowBox[{"0.9999999999999974`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8849207120685096`"}]]}], ",", 
         RowBox[{"0.999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.811536384618365`"}]]}], ",", 
         RowBox[{"1.0000000000000078`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7068234669723243`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8115363846183656`"}]]}], ",", 
         RowBox[{"0.9999999999999976`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7068234669723197`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5721970336069556`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999934`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.16955364803585296`"}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5721970336069547`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.16955364803585032`"}]]}], ",", 
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1794979519082363`"}]]}], ",", 
         RowBox[{"0.9999999999999947`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1330490565294697`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17949795190823775`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.133049056529467`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"27", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999826`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.155461156541907`"}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8834023129767338`"}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.079318959073202`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9748337124405314`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999977`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.2978931435358177`"}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9230134628373861`"}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2217509460671385`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.781249488254651`"}]]}], ",", 
         RowBox[{"1.0000000000000042`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.540862294152666`"}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.090300893080761`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6220821602757316`"}]]}], ",", 
         RowBox[{"0.9999999999999947`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6255978478489448`"}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3864627112564951`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.755124015305093`"}]]}], ",", 
         RowBox[{"1.0000000000000036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3052428451334332`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.9607747256246137`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"27", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999766`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0793189590731718`"}]]}], ",", 
         RowBox[{"1.000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9748337124405225`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1554611565418886`"}]]}], ",", 
         RowBox[{"0.999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8834023129767423`"}]]}], ",", 
         RowBox[{"0.9999999999999922`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.22175094606715`"}]]}], ",", 
         RowBox[{"0.9999999999999929`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.781249488254656`"}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.29789314353582347`"}]]}], ",", 
         RowBox[{"1.0000000000000049`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9230134628373956`"}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6220821602757287`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6255978478489512`"}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5408622941526624`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0903008930807534`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3052428451334332`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999995`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.960774725624602`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999976`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3864627112565033`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551240153050984`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2313438188531598`"}]]}], ",", 
         RowBox[{"0.9999999999999795`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1654406648930022`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999857`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.4467247484857526`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999848`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17302596444935872`"}]]}], ",", 
         RowBox[{"0.9999999999999754`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4257071360690674`"}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4263732743185784`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2523614312698332`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999847`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.764839903660919`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999855`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.279896716975823`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999865`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3809584417946623`"}]]}], ",", 
         RowBox[{"0.9999999999999849`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2131327169964508`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999785`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5217235030940136`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999886`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.949477549010015`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999807`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8311797274164396`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999969`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8827135490306506`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999861`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0715022174722284`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999981`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.446724748485849`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000073`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17302596444937235`"}]]}], ",", 
         RowBox[{"1.000000000000006`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.231343818853169`"}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1654406648929962`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000118`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.252361431269828`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000138`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7648399036609344`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000062`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4257071360690874`"}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4263732743185755`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.21313271699644`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000084`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5217235030940076`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2798967169758177`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000056`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3809584417946725`"}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.882713549030642`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000069`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.07150221747224`"}]]}], ",", 
         RowBox[{"1.0000000000000129`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.9494775490100196`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000082`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8311797274164414`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau13", "=", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999896`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.33665995498963597`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5016504592280837`"}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3442883956363354`"}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1441705809486`"}]]}], ",", 
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2016927848716732`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999966`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7397820540303832`"}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.700765316740945`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000049`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6058178410873033`"}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.210701000060687`"}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6353307331437463`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.0394557893593785`"}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0533389364689483`"}]]}], ",", 
         RowBox[{"0.9999999999999976`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0307315131977777`"}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0969779932824457`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7053767779589055`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.873369449606035`"}]]}]}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000000122`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.039455789359402`"}]]}], ",", 
         RowBox[{"1.0000000000000193`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.05333893646893`"}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.210701000060676`"}]]}], ",", 
         RowBox[{"1.00000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6353307331437437`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999963`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7053767779589246`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.873369449606041`"}]]}], ",", 
         RowBox[{"1.0000000000000107`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.030731513197762`"}]]}], ",", 
         RowBox[{"0.9999999999999919`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0969779932824573`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000056`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.344288395636347`"}]]}], ",", 
         RowBox[{"0.9999999999999908`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1441705809485936`"}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.33665995498961376`"}]]}], ",", 
         RowBox[{"1.0000000000000038`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5016504592280697`"}]]}], ",", 
         RowBox[{"1.0000000000000173`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.700765316740951`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000122`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.605817841087302`"}]]}], ",", 
         RowBox[{"1.0000000000000138`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2016927848716727`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7397820540303754`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\[ImaginaryI]", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999893`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2376766105486108`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.237676610548647`"}]]}], ",", 
         RowBox[{"0.9999999999999941`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.808472937343532`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999928`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2376766105486354`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8084729373435344`"}]]}], ",", 
         RowBox[{"0.9999999999999979`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486483`"}]]}], ",", 
         RowBox[{"0.9999999999999951`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.808472937343533`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000056`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8084729373435398`"}]]}], ",", 
         RowBox[{"0.99999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8084729373435353`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2376766105486439`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999917`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.237676610548634`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999972`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.237676610548643`"}]]}], ",", 
         RowBox[{"0.9999999999999872`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.808472937343539`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999976`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8084729373435433`"}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.808472937343543`"}]]}], ",", 
         RowBox[{"0.9999999999999938`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486452`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000053`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.873369449606049`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1441705809485985`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6058178410872982`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000069`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.053338936468939`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0307315131977728`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.33665995498963247`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2016927848716756`"}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2107010000606868`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0969779932824502`"}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5016504592280793`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7397820540303859`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6353307331437494`"}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7053767779589104`"}]]}], ",", 
         RowBox[{"1.0000000000000038`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.344288395636344`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7007653167409433`"}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.039455789359377`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999251`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7397820540303877`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000053`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6353307331437357`"}]]}], ",", 
         RowBox[{"1.0000000000000069`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.096977993282445`"}]]}], ",", 
         RowBox[{"1.0000000000000127`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5016504592280884`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000044`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7007653167409256`"}]]}], ",", 
         RowBox[{"1.0000000000000044`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0394557893593817`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000093`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.705376777958905`"}]]}], ",", 
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3442883956363514`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6058178410873146`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000122`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0533389364689576`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8733694496060522`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000104`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.144170580948602`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2016927848716548`"}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2107010000606881`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.030731513197785`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000075`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.336659954989634`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000000198`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3442883956366507`"}]]}], ",", 
         RowBox[{"1.0000000000000318`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1441705809486002`"}]]}], ",", 
         RowBox[{"1.0000000000000595`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.33665995498962675`"}]]}], ",", 
         RowBox[{"1.0000000000001101`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5016504592280984`"}]]}], ",", 
         RowBox[{"1.0000000000000968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7007653167408723`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000435`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6058178410873556`"}]]}], ",", 
         RowBox[{"0.9999999999999968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.201692784871544`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000508`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7397820540303863`"}]]}], ",", 
         RowBox[{"1.000000000000043`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.039455789359466`"}]]}], ",", 
         RowBox[{"1.0000000000000449`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0533389364690158`"}]]}], ",", 
         RowBox[{"1.0000000000000409`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2107010000606926`"}]]}], ",", 
         RowBox[{"1.0000000000000195`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6353307331436575`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000369`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.705376777958917`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999809`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.87336944960611`"}]]}], ",", 
         RowBox[{"1.0000000000000984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0307315131978174`"}]]}], ",", 
         RowBox[{"1.0000000000000524`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0969779932824608`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999996774`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2107010000608134`"}]]}], ",", 
         RowBox[{"0.9999999999999258`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.635330733143694`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999462`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.0394557893594296`"}]]}], ",", 
         RowBox[{"0.9999999999999825`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.05333893646898`"}]]}], ",", 
         RowBox[{"0.9999999999999832`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0307315131978048`"}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0969779932823842`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000346`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.705376777958957`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999691`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.873369449606085`"}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.33665995498965007`"}]]}], ",", 
         RowBox[{"1.000000000000031`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.501650459228169`"}]]}], ",", 
         RowBox[{"0.9999999999999512`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.344288395636393`"}]]}], ",", 
         RowBox[{"1.000000000000017`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.144170580948606`"}]]}], ",", 
         RowBox[{"0.999999999999931`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2016927848716263`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000369`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.739782054030375`"}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7007653167408856`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999939`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.605817841087342`"}]]}]}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"-", "\[ImaginaryI]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999766`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8084729373435584`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999959`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.23767661054864`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.237676610548637`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486394`"}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8084729373435366`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8084729373435424`"}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.808472937343531`"}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486368`"}]]}], ",", 
         RowBox[{"1.000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2376766105486434`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999971`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.237676610548633`"}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.808472937343541`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000056`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.237676610548638`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8084729373435344`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486359`"}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.808472937343544`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8084729373435318`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6058178410872979`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0533389364689434`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000005`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8733694496060367`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999957`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.144170580948602`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2016927848716727`"}]]}], ",", 
         RowBox[{"0.9999999999999969`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2107010000606957`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0307315131977772`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3366599549896296`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999976`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.739782054030387`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6353307331437463`"}]]}], ",", 
         RowBox[{"0.9999999999999947`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.096977993282447`"}]]}], ",", 
         RowBox[{"0.9999999999999958`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5016504592280804`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.700765316740947`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.039455789359376`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7053767779589055`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.344288395636339`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999583`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.096977993282436`"}]]}], ",", 
         RowBox[{"0.9999999999999928`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5016504592280869`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7397820540303937`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999967`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6353307331437485`"}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7053767779589`"}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3442883956363367`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999908`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.700765316740937`"}]]}], ",", 
         RowBox[{"0.9999999999999936`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0394557893593785`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8733694496060367`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999953`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1441705809486082`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999953`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.605817841087301`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999942`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.053338936468944`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999956`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0307315131977852`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999939`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3366599549896383`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2016927848716699`"}]]}], ",", 
         RowBox[{"0.9999999999999948`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2107010000606961`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tau20", "=", 
   RowBox[{"{", "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000003901`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.5561344446957603`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000204`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7060819408054814`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000002922`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.114539262863702`"}]]}], ",", 
         RowBox[{"1.0000000000002347`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.3520801671334987`"}]]}], ",", 
         RowBox[{"0.9999999999998438`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921537506`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999869`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.574774943574388`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000004652`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921537853`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999657`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6243399139383062`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000003728`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7845730664068733`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000393`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1611939557386712`"}]]}], ",", 
         RowBox[{"1.0000000000004075`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17206146678667167`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000002947`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.063829243501894`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000003109`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2566370614360627`"}]]}], ",", 
         RowBox[{"0.9999999999998958`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.13317976174310048`"}]]}], ",", 
         RowBox[{"0.9999999999999968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921539611`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000533`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3322946192559226`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000207`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17206146678685416`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000653`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0638292435019148`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999932`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7845730664067863`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000586`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.161193955738455`"}]]}], ",", 
         RowBox[{"0.999999999999882`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921537589`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999618`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.332294619255776`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2566370614360953`"}]]}], ",", 
         RowBox[{"0.9999999999998725`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.133179761743107`"}]]}], ",", 
         RowBox[{"1.000000000000092`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.114539262864063`"}]]}], ",", 
         RowBox[{"1.0000000000000377`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.3520801671334733`"}]]}], ",", 
         RowBox[{"1.0000000000000167`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.556134444695466`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000904`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7060819408056915`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000001263`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.884955592153777`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6243399139382273`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921539232`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999923`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5747749435746081`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999997221`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7845730664068626`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000158`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1611939557384408`"}]]}], ",", 
         RowBox[{"0.9999999999997466`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1720614667870601`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999014`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0638292435019645`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999997401`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2566370614359823`"}]]}], ",", 
         RowBox[{"0.9999999999997562`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.13317976174301602`"}]]}], ",", 
         RowBox[{"0.999999999999708`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538177`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999998068`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3322946192557112`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999996444`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.5561344446956378`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000093`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7060819408057402`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999996778`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1145392628640467`"}]]}], ",", 
         RowBox[{"0.9999999999999246`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.35208016713346685`"}]]}], ",", 
         RowBox[{"1.0000000000000815`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538181`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000566`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5747749435746137`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999415`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921539374`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999074`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6243399139381667`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000000769`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1145392628627329`"}]]}], ",", 
         RowBox[{"0.9999999999998698`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.3520801671332722`"}]]}], ",", 
         RowBox[{"1.0000000000000846`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.5561344446957`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000957`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.706081940805987`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000001699`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921539927`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999405`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6243399139383498`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999998846`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921540149`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999684`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.574774943574651`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000426`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17206146678691325`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999702`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0638292435021985`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000185`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7845730664069976`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000001068`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1611939557381885`"}]]}], ",", 
         RowBox[{"0.9999999999999798`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921537895`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999998592`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3322946192558716`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000404`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.256637061435749`"}]]}], ",", 
         RowBox[{"1.0000000000000209`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.13317976174298912`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000519371`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.13317976189767475`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000005973217`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.70608194116915`"}]]}], ",", 
         RowBox[{"1.0000000002197331`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5747749440537713`"}]]}], ",", 
         RowBox[{"1.0000000006699956`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.161193955548912`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000102491`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921657652`"}]]}], ",", 
         RowBox[{"1.00000000038834`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1145392630541437`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000151925`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921482573`"}]]}], ",", 
         RowBox[{"1.0000000001171763`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17206146719456306`"}]]}], ",", 
         RowBox[{"1.000000000231699`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.332294619752598`"}]]}], ",", 
         RowBox[{"1.0000000006087144`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3520801667649966`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000515359`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6243399137862099`"}]]}], ",", 
         RowBox[{"1.000000000688709`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0638292436938888`"}]]}], ",", 
         RowBox[{"1.0000000006647656`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.25663706114492`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000682439`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.5561344446358407`"}]]}], ",", 
         RowBox[{"1.0000000006392056`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555924386086`"}]]}], ",", 
         RowBox[{"0.9999999999938756`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.78457306648666`"}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999996169867`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5747749433995204`"}]]}], ",", 
         RowBox[{"0.9999999994789096`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1611939555193875`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999997602202`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1331797613796599`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999994365625`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.706081940876738`"}]]}], ",", 
         RowBox[{"0.9999999999886799`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.884955592147729`"}]]}], ",", 
         RowBox[{"0.9999999997170294`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17206146659225408`"}]]}], ",", 
         RowBox[{"0.9999999999906218`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921619834`"}]]}], ",", 
         RowBox[{"0.9999999998606056`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1145392625571582`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999771555`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6243399142890855`"}]]}], ",", 
         RowBox[{"0.9999999994884138`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.063829243717988`"}]]}], ",", 
         RowBox[{"0.9999999996113211`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.332294619075127`"}]]}], ",", 
         RowBox[{"0.999999999451427`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3520801670625457`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999994645551`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555923033285`"}]]}], ",", 
         RowBox[{"0.9999999999534565`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.784573066352139`"}]]}], ",", 
         RowBox[{"0.9999999994438361`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2566370612845064`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999955819`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.5561344447588854`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999779842`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6243399139317404`"}]]}], ",", 
         RowBox[{"0.9999999999876895`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0638292435134393`"}]]}], ",", 
         RowBox[{"1.0000000000076876`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.332294619234616`"}]]}], ",", 
         RowBox[{"0.9999999999838881`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.352080167126609`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000038631`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.884955592145894`"}]]}], ",", 
         RowBox[{"1.0000000000271774`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7845730664023844`"}]]}], ",", 
         RowBox[{"1.0000000000139817`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2566370614441886`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999906654`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.556134444695561`"}]]}], ",", 
         RowBox[{"1.0000000000295013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5747749435673577`"}]]}], ",", 
         RowBox[{"1.000000000035376`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1611939557399933`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000013827`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1331797617750014`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000035789`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7060819408132255`"}]]}], ",", 
         RowBox[{"1.0000000000089122`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921828502`"}]]}], ",", 
         RowBox[{"1.0000000000166585`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17206146678030937`"}]]}], ",", 
         RowBox[{"1.000000000001258`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921246157`"}]]}], ",", 
         RowBox[{"1.00000000000385`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1145392628674935`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999442227`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.332294619264054`"}]]}], ",", 
         RowBox[{"1.0000000000034985`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3520801670713882`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999926976`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.624339913990813`"}]]}], ",", 
         RowBox[{"1.0000000000194529`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0638292435631147`"}]]}], ",", 
         RowBox[{"0.9999999999884783`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.256637061409748`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999968765`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.5561344447436496`"}]]}], ",", 
         RowBox[{"0.999999999987047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921623025`"}]]}], ",", 
         RowBox[{"0.9999999999984295`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.784573066390863`"}]]}], ",", 
         RowBox[{"0.9999999999647585`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.13317976172586904`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000018163`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.706081940782714`"}]]}], ",", 
         RowBox[{"0.9999999999855632`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5747749435375367`"}]]}], ",", 
         RowBox[{"1.000000000009538`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1611939557672777`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999494099`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921611907`"}]]}], ",", 
         RowBox[{"0.9999999999917513`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1145392628336757`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000520706`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921643129`"}]]}], ",", 
         RowBox[{"0.9999999999945156`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17206146679444198`"}]]}]}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau21", "=", 
   RowBox[{"{", "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999494`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2313438188531998`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999892`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.425707136069075`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999962`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2798967169758275`"}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.9494775490100174`"}]]}], ",", 
         RowBox[{"0.9999999999999918`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1654406648930031`"}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.426373274318575`"}]]}], ",", 
         RowBox[{"0.9999999999999715`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3809584417946714`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8311797274164437`"}]]}], ",", 
         RowBox[{"0.9999999999999911`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.4467247484857495`"}]]}], ",", 
         RowBox[{"0.9999999999999868`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.252361431269836`"}]]}], ",", 
         RowBox[{"0.9999999999999921`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2131327169964479`"}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8827135490306526`"}]]}], ",", 
         RowBox[{"0.9999999999999915`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17302596444936033`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.764839903660928`"}]]}], ",", 
         RowBox[{"0.9999999999999931`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5217235030940138`"}]]}], ",", 
         RowBox[{"0.9999999999999946`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0715022174722328`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000664`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.44672474848565`"}]]}], ",", 
         RowBox[{"1.0000000000000329`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2523614312698426`"}]]}], ",", 
         RowBox[{"1.0000000000000269`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2131327169964174`"}]]}], ",", 
         RowBox[{"1.0000000000000129`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8827135490306615`"}]]}], ",", 
         RowBox[{"1.0000000000000426`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17302596444937035`"}], ")"}]}]]}], ",", 
         RowBox[{"1.00000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7648399036609637`"}]]}], ",", 
         RowBox[{"1.000000000000012`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5217235030940099`"}]]}], ",", 
         RowBox[{"1.0000000000000218`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0715022174722504`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000255`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.231343818853167`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000087`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4257071360690736`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000246`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.279896716975809`"}]]}], ",", 
         RowBox[{"1.0000000000000195`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.9494775490100373`"}]]}], ",", 
         RowBox[{"1.0000000000000138`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1654406648929876`"}]]}], ",", 
         RowBox[{"1.0000000000000162`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4263732743185964`"}]]}], ",", 
         RowBox[{"1.0000000000000226`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3809584417946579`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000035`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8311797274164486`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"27", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000528`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.155461156541928`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999967`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.2978931435358324`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5408622941526677`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.386462711256483`"}]]}], ",", 
         RowBox[{"0.9999999999999933`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8834023129767408`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9230134628373879`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0903008930807525`"}]]}], ",", 
         RowBox[{"0.9999999999999969`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7551240153050807`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0793189590732064`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.221750946067157`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6220821602757447`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999951`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3052428451334204`"}]]}], ",", 
         RowBox[{"0.9999999999999972`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9748337124405206`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.781249488254666`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6255978478489601`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000044`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.960774725624603`"}]]}]}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"27", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999684`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0793189590732672`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2217509460671376`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999952`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.622082160275726`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3052428451334344`"}]]}], ",", 
         RowBox[{"0.9999999999999881`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.974833712440539`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.781249488254646`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999957`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6255978478489375`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000164`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9607747256246313`"}]]}], ",", 
         RowBox[{"0.9999999999999915`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1554611565418655`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999922`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.2978931435358183`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999995`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5408622941526553`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999981`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3864627112564967`"}]]}], ",", 
         RowBox[{"1.000000000000008`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8834023129767327`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999887`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9230134628373798`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999989`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0903008930807667`"}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.755124015305087`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9373571872726968`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8115363846183625`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.572197033606958`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17949795190823292`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8849207120684968`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000005`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.706823466972324`"}]]}], ",", 
         RowBox[{"0.9999999999999953`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.16955364803584957`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1330490565294724`"}]]}], ",", 
         RowBox[{"0.9999999999999962`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9373571872727029`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.811536384618363`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5721970336069585`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1794979519082351`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999976`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8849207120685025`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.706823466972327`"}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.16955364803584788`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1330490565294715`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"37", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999998952`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2798967169758355`"}]]}], ",", 
         RowBox[{"0.9999999999999949`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.9494775490100196`"}]]}], ",", 
         RowBox[{"0.9999999999999726`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.231343818853175`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999748`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4257071360690925`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999975`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3809584417946557`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999767`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8311797274164238`"}]]}], ",", 
         RowBox[{"0.999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1654406648929738`"}]]}], ",", 
         RowBox[{"0.9999999999999658`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4263732743185529`"}]]}], ",", 
         RowBox[{"0.9999999999999808`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.213132716996469`"}]]}], ",", 
         RowBox[{"0.9999999999999832`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8827135490306528`"}]]}], ",", 
         RowBox[{"0.9999999999999617`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.446724748485744`"}]]}], ",", 
         RowBox[{"0.999999999999962`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.252361431269832`"}]]}], ",", 
         RowBox[{"0.9999999999999879`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5217235030940001`"}]]}], ",", 
         RowBox[{"0.9999999999999648`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0715022174722235`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999752`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1730259644493383`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999919`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.764839903660926`"}]]}]}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"37", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000981`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.213132716996414`"}]]}], ",", 
         RowBox[{"1.0000000000000087`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8827135490306275`"}]]}], ",", 
         RowBox[{"1.0000000000000049`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.446724748485729`"}]]}], ",", 
         RowBox[{"1.0000000000000109`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.252361431269808`"}]]}], ",", 
         RowBox[{"1.00000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5217235030940237`"}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0715022174722406`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000144`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17302596444940244`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000133`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7648399036609463`"}]]}], ",", 
         RowBox[{"0.9999999999999951`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2798967169758204`"}]]}], ",", 
         RowBox[{"1.0000000000000262`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.9494775490100267`"}]]}], ",", 
         RowBox[{"1.0000000000000138`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2313438188531811`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000167`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4257071360690912`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000122`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.380958441794693`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8311797274164358`"}]]}], ",", 
         RowBox[{"0.9999999999999974`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1654406648929987`"}]]}], ",", 
         RowBox[{"1.0000000000000093`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4263732743185498`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000386`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5408622941526193`"}], ")"}]}]]}], ",", 
         RowBox[{"0.99999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3864627112564918`"}]]}], ",", 
         RowBox[{"0.9999999999999912`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1554611565418678`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999917`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.29789314353581964`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0903008930807716`"}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.755124015305075`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000067`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.883402312976737`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999925`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9230134628373826`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999927`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6220821602757407`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999943`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.305242845133422`"}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0793189590731997`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.221750946067146`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6255978478489438`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000042`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.960774725624622`"}]]}], ",", 
         RowBox[{"0.9999999999999928`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9748337124405357`"}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7812494882546535`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999828`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6220821602757258`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3052428451334317`"}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0793189590732033`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000038`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.221750946067149`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000042`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6255978478489473`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000006`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9607747256246142`"}]]}], ",", 
         RowBox[{"1.0000000000000104`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9748337124405296`"}]]}], ",", 
         RowBox[{"1.0000000000000044`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7812494882546632`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999989`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5408622941526577`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3864627112564984`"}]]}], ",", 
         RowBox[{"1.000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1554611565418793`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000089`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.2978931435358189`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000087`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0903008930807565`"}]]}], ",", 
         RowBox[{"1.0000000000000062`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.755124015305094`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8834023129767439`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000056`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9230134628373867`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000635`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5721970336069684`"}]]}], ",", 
         RowBox[{"0.9999999999999949`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17949795190823217`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000107`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9373571872726935`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999967`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8115363846183614`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999842`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1695536480358519`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999816`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1330490565294578`"}]]}], ",", 
         RowBox[{"1.000000000000005`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.884920712068489`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999846`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7068234669723437`"}]]}], ",", 
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5721970336069632`"}]]}], ",", 
         RowBox[{"0.9999999999999899`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17949795190823256`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999967`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9373571872727159`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999679`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8115363846183492`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999855`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1695536480358573`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999948`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1330490565294586`"}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8849207120685163`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999928`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.70682346697232`"}]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau22", "=", 
   RowBox[{"{", "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7060819408058286`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999997747`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.11453926286375`"}]]}], ",", 
         RowBox[{"0.9999999999998543`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.352080167133713`"}]]}], ",", 
         RowBox[{"0.9999999999998971`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.5561344446957857`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000002154`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5747749435746035`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999616`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921541443`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999755`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6243399139379954`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999637`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.884955592153591`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.161193955738354`"}]]}], ",", 
         RowBox[{"1.0000000000002351`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17206146678705767`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999997947`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.063829243501802`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000001399`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7845730664073023`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999838`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.13317976174311413`"}]]}], ",", 
         RowBox[{"1.0000000000000697`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538648`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000786`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.332294619255708`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999732`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.256637061435936`"}]]}]}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999942`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.063829243501909`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000964`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7845730664070647`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000164`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.161193955738145`"}]]}], ",", 
         RowBox[{"1.0000000000000469`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17206146678691925`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000862`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.332294619255921`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000001068`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.256637061435878`"}]]}], ",", 
         RowBox[{"1.0000000000001517`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.13317976174299545`"}]]}], ",", 
         RowBox[{"1.0000000000001406`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538588`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999954`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.3520801671335395`"}]]}], ",", 
         RowBox[{"1.0000000000001237`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.55613444469551`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999959`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7060819408059962`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000001608`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.114539262863865`"}]]}], ",", 
         RowBox[{"1.0000000000000637`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6243399139381365`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999937`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921539702`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999831`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5747749435748246`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999732`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538574`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000149`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.161193955738293`"}]]}], ",", 
         RowBox[{"1.0000000000000433`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17206146678698978`"}], ")"}]}]]}], ",", 
         RowBox[{"0.99999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0638292435019303`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000393`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.784573066407106`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000015`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.13317976174299198`"}]]}], ",", 
         RowBox[{"1.000000000000012`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.884955592153891`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999838`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.33229461925586`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999963`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2566370614358635`"}]]}], ",", 
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7060819408058903`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999818`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.114539262863819`"}]]}], ",", 
         RowBox[{"0.999999999999966`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.3520801671335176`"}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.5561344446956595`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000115`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.574774943574698`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000011`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921539283`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999666`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.624339913938158`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999732`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538574`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999695`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.35208016713355406`"}]]}], ",", 
         RowBox[{"0.9999999999999567`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.5561344446955725`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999748`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.7060819408058423`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999621`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.114539262863931`"}]]}], ",", 
         RowBox[{"0.9999999999999839`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6243399139381515`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538832`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999878`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5747749435746945`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999782`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538723`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999658`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.063829243501892`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999519`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7845730664070243`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999807`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.161193955738303`"}]]}], ",", 
         RowBox[{"0.9999999999999434`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17206146678694798`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999977`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3322946192558214`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999416`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2566370614359377`"}]]}], ",", 
         RowBox[{"0.9999999999999662`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.13317976174299506`"}]]}], ",", 
         RowBox[{"0.9999999999999732`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8849555921538574`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7060819408058472`"}]]}], ",", 
         RowBox[{"0.9999999999999897`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.57477494357467`"}]]}], ",", 
         RowBox[{"0.9999999999999885`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.161193955738357`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999735`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.13317976174300009`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999937`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.114539262863866`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000338`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921538554`"}]]}], ",", 
         RowBox[{"1.0000000000000377`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1720614667869595`"}]]}], ",", 
         RowBox[{"0.9999999999999658`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921539072`"}]]}], ",", 
         RowBox[{"1.0000000000000395`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.35208016713353063`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.624339913938162`"}]]}], ",", 
         RowBox[{"1.0000000000000426`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0638292435018917`"}]]}], ",", 
         RowBox[{"0.9999999999999837`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3322946192558813`"}]]}], ",", 
         RowBox[{"1.0000000000000184`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.556134444695643`"}]]}], ",", 
         RowBox[{"0.9999999999999936`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921538443`"}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.784573066407055`"}]]}], ",", 
         RowBox[{"1.0000000000000138`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2566370614359184`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.161193955738302`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999953`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.13317976174303284`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000187`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7060819408058453`"}]]}], ",", 
         RowBox[{"1.0000000000000144`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5747749435747092`"}]]}], ",", 
         RowBox[{"0.9999999999999946`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17206146678693876`"}]]}], ",", 
         RowBox[{"0.9999999999999953`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.884955592153858`"}]]}], ",", 
         RowBox[{"1.0000000000000078`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1145392628639268`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921538732`"}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.063829243501881`"}]]}], ",", 
         RowBox[{"1.0000000000000147`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3322946192558502`"}]]}], ",", 
         RowBox[{"1.000000000000008`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.35208016713354334`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999991`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.624339913938135`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7845730664070305`"}]]}], ",", 
         RowBox[{"1.0000000000000129`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2566370614359454`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999954`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.5561344446955725`"}]]}], ",", 
         RowBox[{"1.0000000000000138`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.884955592153875`"}]]}]}], "}"}]}],
       "}"}], ",", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000000008`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0638292435018997`"}]]}], ",", 
         RowBox[{"1.0000000000000122`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3322946192558205`"}]]}], ",", 
         RowBox[{"0.999999999999995`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3520801671335454`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999832`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6243399139381363`"}]]}], ",", 
         RowBox[{"1.0000000000000107`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7845730664070056`"}]]}], ",", 
         RowBox[{"1.0000000000000038`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2566370614359652`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999902`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.5561344446955654`"}]]}], ",", 
         RowBox[{"1.0000000000000084`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921538603`"}]]}], ",", 
         RowBox[{"1.0000000000000273`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1611939557383337`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999772`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1331797617430512`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000322`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7060819408058249`"}]]}], ",", 
         RowBox[{"1.0000000000000255`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5747749435746858`"}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17206146678691855`"}]]}], ",", 
         RowBox[{"0.9999999999999886`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921538357`"}]]}], ",", 
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1145392628639361`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000138`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.884955592153875`"}]]}]}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3520801671335298`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6243399139381663`"}]]}], ",", 
         RowBox[{"0.9999999999999886`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0638292435019405`"}]]}], ",", 
         RowBox[{"0.9999999999999843`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.332294619255871`"}]]}], ",", 
         RowBox[{"1.0000000000000109`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.5561344446956262`"}]]}], ",", 
         RowBox[{"0.9999999999999938`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8849555921538927`"}]]}], ",", 
         RowBox[{"1.0000000000000349`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7845730664070802`"}]]}], ",", 
         RowBox[{"0.9999999999999989`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2566370614358653`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000089`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.706081940805906`"}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5747749435747185`"}]]}], ",", 
         RowBox[{"1.0000000000000158`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1611939557382556`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000235`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.13317976174299193`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000062`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1145392628638462`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000098`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.884955592153912`"}]]}], ",", 
         RowBox[{"1.0000000000000153`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17206146678698112`"}]]}], ",", 
         RowBox[{"1.0000000000000138`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.884955592153875`"}]]}]}], "}"}]}],
       "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau23", "=", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000642`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2523614312697555`"}]]}], ",", 
         RowBox[{"1.000000000000005`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2131327169964354`"}]]}], ",", 
         RowBox[{"1.0000000000000138`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8827135490306417`"}]]}], ",", 
         RowBox[{"1.0000000000000235`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.4467247484857406`"}]]}], ",", 
         RowBox[{"1.000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7648399036609455`"}]]}], ",", 
         RowBox[{"1.0000000000000162`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.521723503094033`"}]]}], ",", 
         RowBox[{"1.0000000000000082`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0715022174722493`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000224`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1730259644493748`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000324`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4257071360690707`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000135`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2798967169758284`"}]]}], ",", 
         RowBox[{"1.0000000000000138`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.9494775490100427`"}]]}], ",", 
         RowBox[{"1.0000000000000318`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2313438188531571`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000135`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.426373274318563`"}]]}], ",", 
         RowBox[{"1.000000000000025`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3809584417946739`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000233`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8311797274164492`"}]]}], ",", 
         RowBox[{"1.0000000000000164`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1654406648930078`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000222`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4257071360690365`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000067`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2798967169758173`"}]]}], ",", 
         RowBox[{"1.0000000000000062`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.9494775490100076`"}]]}], ",", 
         RowBox[{"0.999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2313438188531773`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4263732743185713`"}]]}], ",", 
         RowBox[{"0.9999999999999732`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3809584417946703`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000062`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8311797274164291`"}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1654406648929878`"}]]}], ",", 
         RowBox[{"0.9999999999999839`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2523614312698252`"}]]}], ",", 
         RowBox[{"0.9999999999999909`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.213132716996445`"}]]}], ",", 
         RowBox[{"0.9999999999999888`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.882713549030653`"}]]}], ",", 
         RowBox[{"0.9999999999999853`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.4467247484857406`"}]]}], ",", 
         RowBox[{"1.0000000000000056`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7648399036609197`"}]]}], ",", 
         RowBox[{"0.9999999999999959`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5217235030939953`"}]]}], ",", 
         RowBox[{"0.9999999999999876`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0715022174722448`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999893`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17302596444936655`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"27", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999772`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.2978931435359047`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999928`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.540862294152669`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999859`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3864627112564913`"}]]}], ",", 
         RowBox[{"1.000000000000006`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1554611565418738`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000008`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.92301346283738`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0903008930807565`"}]]}], ",", 
         RowBox[{"1.0000000000000293`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.755124015305083`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000175`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8834023129767397`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000084`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2217509460671576`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6220821602757414`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999899`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3052428451334241`"}]]}], ",", 
         RowBox[{"1.0000000000000124`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.07931895907322`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000089`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7812494882546694`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6255978478489488`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000067`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9607747256246`"}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.974833712440533`"}]]}]}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"27", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000224`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2217509460670533`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6220821602757278`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3052428451334197`"}]]}], ",", 
         RowBox[{"0.9999999999999923`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.079318959073184`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999958`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.781249488254646`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6255978478489377`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999762`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9607747256246137`"}]]}], ",", 
         RowBox[{"0.9999999999999868`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9748337124405213`"}]]}], ",", 
         RowBox[{"0.9999999999999813`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.29789314353581453`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999908`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5408622941526835`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999879`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.386462711256491`"}]]}], ",", 
         RowBox[{"0.9999999999999806`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1554611565418846`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999848`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9230134628373906`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999951`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.090300893080794`"}]]}], ",", 
         RowBox[{"0.9999999999999684`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7551240153050809`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999943`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8834023129767327`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000229`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8115363846183496`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999923`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5721970336069603`"}]]}], ",", 
         RowBox[{"0.9999999999999892`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17949795190823403`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999878`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9373571872727011`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999912`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7068234669723243`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.16955364803584758`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999985`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.133049056529476`"}]]}], ",", 
         RowBox[{"0.9999999999999892`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8849207120684994`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999954`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8115363846183576`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999946`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5721970336069664`"}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17949795190823414`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999934`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9373571872726981`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999889`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7068234669723379`"}]]}], ",", 
         RowBox[{"0.9999999999999949`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.1695536480358444`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999928`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.133049056529474`"}]]}], ",", 
         RowBox[{"0.9999999999999908`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8849207120684865`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"37", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000777`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.882713549030633`"}]]}], ",", 
         RowBox[{"0.9999999999999818`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.4467247484857517`"}]]}], ",", 
         RowBox[{"0.999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.252361431269826`"}]]}], ",", 
         RowBox[{"0.9999999999999926`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2131327169964712`"}]]}], ",", 
         RowBox[{"0.9999999999999831`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0715022174722295`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999974`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17302596444935495`"}], ")"}]}]]}], ",", 
         RowBox[{"0.99999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7648399036609264`"}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5217235030940207`"}]]}], ",", 
         RowBox[{"1.0000000000000049`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.9494775490100116`"}]]}], ",", 
         RowBox[{"0.9999999999999861`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2313438188531627`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999897`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4257071360690867`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999989`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2798967169758235`"}]]}], ",", 
         RowBox[{"0.9999999999999795`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8311797274164494`"}]]}], ",", 
         RowBox[{"0.9999999999999927`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.165440664893009`"}]]}], ",", 
         RowBox[{"0.9999999999999891`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4263732743185589`"}]]}], ",", 
         RowBox[{"0.9999999999999925`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3809584417946696`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"37", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000786`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.9494775490100396`"}]]}], ",", 
         RowBox[{"0.9999999999999991`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.231343818853156`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4257071360690703`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000122`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.279896716975825`"}]]}], ",", 
         RowBox[{"0.9999999999999915`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8311797274164592`"}]]}], ",", 
         RowBox[{"1.0000000000000109`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1654406648930216`"}]]}], ",", 
         RowBox[{"0.999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4263732743185655`"}]]}], ",", 
         RowBox[{"0.9999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3809584417946568`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999949`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8827135490306455`"}]]}], ",", 
         RowBox[{"0.9999999999999946`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.446724748485752`"}]]}], ",", 
         RowBox[{"0.9999999999999964`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.252361431269836`"}]]}], ",", 
         RowBox[{"0.9999999999999964`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2131327169964585`"}]]}], ",", 
         RowBox[{"0.9999999999999888`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0715022174722382`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999928`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17302596444934895`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999923`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7648399036609477`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5217235030940192`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999903`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.305242845133463`"}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.079318959073199`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2217509460671456`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6220821602757278`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9607747256246144`"}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9748337124405327`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.781249488254658`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6255978478489466`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3864627112564953`"}]]}], ",", 
         RowBox[{"1.0000000000000036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1554611565418764`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999964`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.29789314353582486`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5408622941526624`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999991`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7551240153050924`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8834023129767422`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9230134628373866`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.090300893080762`"}]]}]}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999687`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.386462711256505`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.155461156541878`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.2978931435358303`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5408622941526637`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999959`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7551240153050978`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999967`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8834023129767452`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999931`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9230134628373904`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999963`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0903008930807596`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3052428451334295`"}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0793189590732037`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999937`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2217509460671394`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.6220821602757305`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9607747256246146`"}]]}], ",", 
         RowBox[{"0.9999999999999962`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9748337124405279`"}]]}], ",", 
         RowBox[{"0.9999999999999974`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7812494882546543`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999972`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6255978478489505`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.00000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17949795190825746`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9373571872727063`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8115363846183656`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000005`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5721970336069516`"}]]}], ",", 
         RowBox[{"1.0000000000000069`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.133049056529466`"}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.884920712068502`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999989`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7068234669723226`"}]]}], ",", 
         RowBox[{"0.9999999999999954`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.16955364803585182`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999934`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.17949795190823867`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000005`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9373571872727087`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999929`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8115363846183743`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.572197033606957`"}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1330490565294644`"}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8849207120685065`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7068234669723195`"}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.16955364803585676`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tau30", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999807`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7648399036609446`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4257071360690692`"}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4263732743185698`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.25236143126984`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5217235030940235`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999971`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.279896716975827`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999979`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3809584417946612`"}]]}], ",", 
         RowBox[{"0.9999999999999962`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.213132716996451`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0715022174722353`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.9494775490100253`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999958`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.831179727416446`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8827135490306461`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999981`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17302596444936105`"}]]}], ",", 
         RowBox[{"0.9999999999999979`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2313438188531562`"}]]}], ",", 
         RowBox[{"0.9999999999999974`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1654406648930082`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.446724748485754`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999998995`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4263732743185835`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000113`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2523614312698323`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.764839903660944`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000073`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.425707136069064`"}]]}], ",", 
         RowBox[{"1.0000000000000162`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3809584417946577`"}]]}], ",", 
         RowBox[{"0.9999999999999866`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.213132716996448`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5217235030940438`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999963`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2798967169758293`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999919`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8311797274164576`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000147`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8827135490306335`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0715022174722286`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.949477549010035`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999915`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.165440664893021`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000082`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.4467247484857535`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17302596444936186`"}]]}], ",", 
         RowBox[{"1.0000000000000044`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.23134381885315`"}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000000019`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1330490565294924`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999933`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17949795190822798`"}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.133049056529468`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17949795190822324`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8849207120684794`"}]]}], ",", 
         RowBox[{"1.0000000000000044`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.937357187272701`"}]]}], ",", 
         RowBox[{"0.9999999999999979`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.884920712068501`"}]]}], ",", 
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9373571872726942`"}]]}], ",", 
         RowBox[{"0.9999999999999989`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.70682346697232`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999963`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8115363846183725`"}]]}], ",", 
         RowBox[{"0.9999999999999878`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7068234669723432`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999936`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.811536384618348`"}]]}], ",", 
         RowBox[{"0.9999999999999922`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.16955364803584583`"}]]}], ",", 
         RowBox[{"0.9999999999999883`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5721970336069716`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000118`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1695536480358558`"}]]}], ",", 
         RowBox[{"0.9999999999999961`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5721970336069531`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"33", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000001834`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.9607747256242845`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000023`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.386462711256572`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000017601`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551240153049477`"}]]}], ",", 
         RowBox[{"0.9999999999999892`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3052428451333853`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000013387`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9748337124411577`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000013902`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1554611565412858`"}]]}], ",", 
         RowBox[{"1.0000000000009768`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8834023129778538`"}]]}], ",", 
         RowBox[{"1.0000000000010416`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.079318959074297`"}]]}], ",", 
         RowBox[{"1.0000000000009774`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7812494882557615`"}]]}], ",", 
         RowBox[{"1.0000000000013947`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.29789314353522933`"}]]}], ",", 
         RowBox[{"1.0000000000013418`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9230134628367693`"}]]}], ",", 
         RowBox[{"1.0000000000010345`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.221750946068245`"}]]}], ",", 
         RowBox[{"1.0000000000017635`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6255978478488051`"}]]}], ",", 
         RowBox[{"1.0000000000000258`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5408622941525891`"}]]}], ",", 
         RowBox[{"1.00000000000156`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0903008930799234`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999925`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6220821602758027`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"33", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000028084`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551240153051328`"}]]}], ",", 
         RowBox[{"1.0000000000000078`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3052428451333202`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000025564`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.9607747256238706`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000049`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3864627112566366`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000017863`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8834023129780602`"}]]}], ",", 
         RowBox[{"1.0000000000018776`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.079318959074495`"}]]}], ",", 
         RowBox[{"1.000000000001769`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9748337124418738`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000018623`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1554611565405706`"}]]}], ",", 
         RowBox[{"1.0000000000017755`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9230134628360441`"}]]}], ",", 
         RowBox[{"1.0000000000018732`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2217509460684335`"}]]}], ",", 
         RowBox[{"1.0000000000017895`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.781249488255974`"}]]}], ",", 
         RowBox[{"1.000000000001856`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.29789314353450735`"}]]}], ",", 
         RowBox[{"1.000000000002557`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0903008930800255`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000122`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6220821602758388`"}]]}], ",", 
         RowBox[{"1.0000000000025449`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6255978478481811`"}]]}], ",", 
         RowBox[{"1.0000000000000082`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5408622941525514`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999291`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8311797274165679`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999667`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8827135490306646`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999797`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.07150221747222`"}]]}], ",", 
         RowBox[{"1.0000000000000207`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.9494775490100293`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000207`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.16544066489299`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999656`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.446724748485752`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1730259644493144`"}]]}], ",", 
         RowBox[{"0.9999999999999991`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2313438188531478`"}]]}], ",", 
         RowBox[{"0.9999999999999718`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4263732743185882`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.252361431269843`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000038`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.764839903660955`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999962`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4257071360690903`"}]]}], ",", 
         RowBox[{"0.9999999999999819`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3809584417946508`"}]]}], ",", 
         RowBox[{"0.9999999999999841`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2131327169964532`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000102`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5217235030940189`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000073`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2798967169758257`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"23", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000577`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0715022174722542`"}]]}], ",", 
         RowBox[{"0.9999999999999793`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.9494775490100293`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999928`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8311797274164805`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000184`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8827135490306388`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999946`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17302596444936783`"}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.231343818853141`"}]]}], ",", 
         RowBox[{"0.9999999999999832`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1654406648930493`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000369`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.446724748485747`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999838`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7648399036609455`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000104`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4257071360690454`"}]]}], ",", 
         RowBox[{"1.0000000000000118`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4263732743185409`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000167`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2523614312698315`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.521723503094039`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999695`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.279896716975878`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000207`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3809584417946805`"}]]}], ",", 
         RowBox[{"1.0000000000000053`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2131327169964354`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000233`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7068234669724007`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999934`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8115363846183588`"}]]}], ",", 
         RowBox[{"1.0000000000000124`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7068234669723323`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8115363846183574`"}]]}], ",", 
         RowBox[{"0.9999999999999855`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.16955364803585443`"}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5721970336069536`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1695536480358483`"}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.572197033606981`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999975`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1330490565294693`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17949795190824747`"}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.133049056529468`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17949795190823747`"}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8849207120684888`"}]]}], ",", 
         RowBox[{"0.9999999999999902`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.937357187272723`"}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.884920712068505`"}]]}], ",", 
         RowBox[{"1.0000000000000044`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9373571872726812`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999947`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7812494882547183`"}]]}], ",", 
         RowBox[{"1.0000000000000118`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.2978931435358099`"}]]}], ",", 
         RowBox[{"1.0000000000000044`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9230134628373793`"}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2217509460671403`"}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.625597847848937`"}]]}], ",", 
         RowBox[{"0.9999999999999949`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5408622941526504`"}]]}], ",", 
         RowBox[{"1.0000000000000144`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0903008930807685`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999967`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6220821602757176`"}]]}], ",", 
         RowBox[{"1.0000000000000189`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.9607747256246213`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999928`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3864627112565036`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000049`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551240153050987`"}]]}], ",", 
         RowBox[{"0.9999999999999977`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3052428451334261`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999948`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9748337124405443`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1554611565418695`"}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8834023129767515`"}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0793189590731935`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000677`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.923013462837353`"}]]}], ",", 
         RowBox[{"0.9999999999999936`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.221750946067127`"}]]}], ",", 
         RowBox[{"0.9999999999999909`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7812494882546486`"}]]}], ",", 
         RowBox[{"0.9999999999999882`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.2978931435358246`"}]]}], ",", 
         RowBox[{"0.9999999999999879`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.090300893080771`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6220821602757305`"}]]}], ",", 
         RowBox[{"0.9999999999999875`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6255978478489508`"}]]}], ",", 
         RowBox[{"0.9999999999999911`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5408622941526615`"}]]}], ",", 
         RowBox[{"0.9999999999999859`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551240153050998`"}]]}], ",", 
         RowBox[{"0.9999999999999907`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3052428451334288`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999863`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.9607747256246237`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3864627112564933`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999944`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8834023129767357`"}]]}], ",", 
         RowBox[{"0.999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0793189590731913`"}]]}], ",", 
         RowBox[{"0.9999999999999811`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9748337124405266`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999907`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1554611565418778`"}]]}]}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau31", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000000028`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6058178410873034`"}]]}], ",", 
         RowBox[{"1.0000000000000089`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2016927848716692`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999952`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7397820540303912`"}]]}], ",", 
         RowBox[{"0.9999999999999943`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7007653167409464`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000049`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.053338936468948`"}]]}], ",", 
         RowBox[{"0.9999999999999954`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2107010000606857`"}]]}], ",", 
         RowBox[{"0.999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.635330733143749`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000102`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.0394557893593745`"}]]}], ",", 
         RowBox[{"0.9999999999999991`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8733694496060393`"}]]}], ",", 
         RowBox[{"0.9999999999999966`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0307315131977803`"}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0969779932824417`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999939`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.705376777958897`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999952`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.144170580948605`"}]]}], ",", 
         RowBox[{"0.9999999999999959`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.33665995498963497`"}]]}], ",", 
         RowBox[{"0.9999999999999963`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5016504592280844`"}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3442883956363394`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000001015`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0969779932824504`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000078`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7053767779588953`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999927`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8733694496060345`"}]]}], ",", 
         RowBox[{"0.999999999999995`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0307315131977879`"}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5016504592280987`"}]]}], ",", 
         RowBox[{"0.9999999999999915`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.344288395636343`"}]]}], ",", 
         RowBox[{"0.9999999999999968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.144170580948614`"}]]}], ",", 
         RowBox[{"1.0000000000000098`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.33665995498963913`"}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7397820540303939`"}]]}], ",", 
         RowBox[{"0.999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.700765316740937`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999871`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6058178410873072`"}]]}], ",", 
         RowBox[{"0.9999999999999908`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2016927848716712`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6353307331437463`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999876`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.039455789359381`"}]]}], ",", 
         RowBox[{"0.9999999999999937`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0533389364689585`"}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2107010000606941`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\[ImaginaryI]", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.808472937343613`"}]]}], ",", 
         RowBox[{"0.9999999999999923`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8084729373435344`"}]]}], ",", 
         RowBox[{"0.999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486239`"}]]}], ",", 
         RowBox[{"0.9999999999999956`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8084729373435446`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486354`"}]]}], ",", 
         RowBox[{"0.9999999999999882`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.808472937343525`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2376766105486625`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2376766105486627`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999923`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486408`"}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.808472937343553`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999972`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.808472937343519`"}]]}], ",", 
         RowBox[{"0.9999999999999902`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8084729373435176`"}]]}], ",", 
         RowBox[{"0.9999999999999915`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2376766105486476`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999985`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2376766105486536`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999775`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486403`"}]]}], ",", 
         RowBox[{"0.9999999999999912`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.808472937343548`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999236`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.344288395636382`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000107`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7007653167409273`"}]]}], ",", 
         RowBox[{"1.0000000000000036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0394557893593954`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000006`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.705376777958905`"}]]}], ",", 
         RowBox[{"1.0000000000000053`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1441705809486074`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6058178410873002`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0533389364689634`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999918`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8733694496060496`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3366599549896352`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2016927848716548`"}]]}], ",", 
         RowBox[{"1.0000000000000093`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.210701000060692`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000127`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0307315131977874`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5016504592280906`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7397820540303883`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6353307331437352`"}]]}], ",", 
         RowBox[{"1.0000000000000107`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0969779932824393`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999031`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2107010000607454`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000069`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0307315131977643`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999896`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3366599549896202`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000182`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2016927848716827`"}]]}], ",", 
         RowBox[{"1.0000000000000122`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6353307331437583`"}]]}], ",", 
         RowBox[{"0.9999999999999871`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0969779932824528`"}]]}], ",", 
         RowBox[{"0.9999999999999925`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5016504592280708`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999958`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.739782054030391`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000118`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0394557893593612`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999892`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7053767779589117`"}]]}], ",", 
         RowBox[{"1.0000000000000062`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3442883956363323`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000078`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7007653167409584`"}]]}], ",", 
         RowBox[{"1.0000000000000142`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0533389364689327`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.873369449606036`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999931`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1441705809485883`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6058178410872869`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8733694496060087`"}]]}], ",", 
         RowBox[{"1.0000000000000095`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.030731513197768`"}]]}], ",", 
         RowBox[{"1.0000000000000095`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0969779932824457`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000038`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.705376777958911`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1441705809486056`"}]]}], ",", 
         RowBox[{"1.0000000000000158`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.336659954989615`"}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5016504592280937`"}]]}], ",", 
         RowBox[{"1.0000000000000042`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.344288395636352`"}]]}], ",", 
         RowBox[{"1.0000000000000175`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.605817841087305`"}]]}], ",", 
         RowBox[{"1.0000000000000084`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.201692784871656`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7397820540303826`"}]]}], ",", 
         RowBox[{"1.000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.700765316740939`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000142`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.053338936468958`"}]]}], ",", 
         RowBox[{"1.0000000000000095`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.210701000060689`"}]]}], ",", 
         RowBox[{"1.0000000000000073`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6353307331437392`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000109`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.039455789359389`"}]]}]}], "}"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000001679`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7397820540304607`"}]]}], ",", 
         RowBox[{"1.0000000000000302`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7007653167409424`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000255`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6058178410873046`"}]]}], ",", 
         RowBox[{"1.000000000000023`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2016927848716612`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000169`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.635330733143735`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000142`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.03945578935938`"}]]}], ",", 
         RowBox[{"1.0000000000000415`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0533389364689394`"}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2107010000606806`"}]]}], ",", 
         RowBox[{"1.0000000000000193`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0969779932824668`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000107`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.705376777958924`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000215`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8733694496060433`"}]]}], ",", 
         RowBox[{"1.000000000000019`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0307315131977548`"}]]}], ",", 
         RowBox[{"1.0000000000000178`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.5016504592280664`"}]]}], ",", 
         RowBox[{"1.0000000000000124`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3442883956363447`"}]]}], ",", 
         RowBox[{"1.0000000000000082`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.144170580948581`"}]]}], ",", 
         RowBox[{"1.0000000000000129`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.3366599549896173`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"-", "\[ImaginaryI]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999217`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105485835`"}]]}], ",", 
         RowBox[{"1.000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.808472937343552`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999901`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.808472937343527`"}]]}], ",", 
         RowBox[{"0.999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8084729373435335`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2376766105486408`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999956`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2376766105486594`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486314`"}]]}], ",", 
         RowBox[{"0.9999999999999918`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.808472937343543`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8084729373435406`"}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.808472937343532`"}]]}], ",", 
         RowBox[{"0.9999999999999951`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.237676610548636`"}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8084729373435393`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999951`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2376766105486283`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8084729373435446`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2376766105486452`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2376766105486519`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000453`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.3366599549895828`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2016927848716625`"}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2107010000606877`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000113`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0307315131977763`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000129`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.501650459228077`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7397820540303783`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000107`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.6353307331437357`"}]]}], ",", 
         RowBox[{"1.0000000000000095`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0969779932824524`"}]]}], ",", 
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3442883956363465`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.700765316740941`"}]]}], ",", 
         RowBox[{"1.0000000000000104`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0394557893593865`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000082`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7053767779589104`"}]]}], ",", 
         RowBox[{"1.0000000000000053`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1441705809485985`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000098`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6058178410873103`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000113`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.053338936468951`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8733694496060433`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999055`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0394557893593865`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000049`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7053767779589184`"}]]}], ",", 
         RowBox[{"1.0000000000000075`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3442883956363527`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000182`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7007653167409407`"}]]}], ",", 
         RowBox[{"1.0000000000000138`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.053338936468946`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000038`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.873369449606043`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1441705809485936`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000122`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.60581784108731`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.210701000060684`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000014`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0307315131977761`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000062`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.33665995498962337`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000138`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.20169278487166`"}]]}], ",", 
         RowBox[{"1.0000000000000122`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.635330733143736`"}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0969779932824564`"}]]}], ",", 
         RowBox[{"1.0000000000000144`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5016504592280748`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000038`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7397820540303806`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}]}], "\[InvisibleSpace]", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau32", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17949795190823864`"}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1330490565294693`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17949795190823437`"}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.133049056529469`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9373571872727068`"}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.884920712068502`"}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9373571872727059`"}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.884920712068501`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8115363846183663`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.706823466972325`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8115363846183647`"}]]}], ",", 
         RowBox[{"1.0000000000000036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7068234669723268`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.572197033606959`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1695536480358527`"}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5721970336069567`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.16955364803585207`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000001066`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.305242845133347`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.9607747256245547`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000315`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.386462711256471`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999604`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551240153051493`"}]]}], ",", 
         RowBox[{"0.9999999999999245`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.079318959073193`"}]]}], ",", 
         RowBox[{"0.999999999999995`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.974833712440553`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000129`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.155461156541996`"}]]}], ",", 
         RowBox[{"0.9999999999999659`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.88340231297679`"}]]}], ",", 
         RowBox[{"1.000000000000037`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2217509460671496`"}]]}], ",", 
         RowBox[{"0.9999999999999682`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.78124948825471`"}]]}], ",", 
         RowBox[{"1.0000000000000617`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.29789314353582874`"}]]}], ",", 
         RowBox[{"0.999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9230134628374702`"}]]}], ",", 
         RowBox[{"1.0000000000000444`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6220821602757356`"}]]}], ",", 
         RowBox[{"0.9999999999999714`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6255978478490082`"}]]}], ",", 
         RowBox[{"0.9999999999999661`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5408622941526746`"}]]}], ",", 
         RowBox[{"0.999999999999961`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.090300893080753`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999996162`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.386462711256527`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000001088`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551240153051446`"}]]}], ",", 
         RowBox[{"0.9999999999999757`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.305242845133492`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000202`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.9607747256245782`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999956`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1554611565418844`"}]]}], ",", 
         RowBox[{"1.000000000000113`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8834023129768275`"}]]}], ",", 
         RowBox[{"0.9999999999999056`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.079318959073247`"}]]}], ",", 
         RowBox[{"1.0000000000000993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9748337124404852`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000154`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.2978931435357577`"}]]}], ",", 
         RowBox[{"1.0000000000001203`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.923013462837429`"}]]}], ",", 
         RowBox[{"1.0000000000000304`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.22175094606732`"}]]}], ",", 
         RowBox[{"0.9999999999999639`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7812494882546717`"}]]}], ",", 
         RowBox[{"0.9999999999999676`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5408622941525996`"}]]}], ",", 
         RowBox[{"1.0000000000000502`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.090300893080664`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000486`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6220821602757445`"}]]}], ",", 
         RowBox[{"1.0000000000000684`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6255978478489462`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"37", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000924`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.882713549030664`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999937`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0715022174722335`"}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.949477549010032`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000067`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8311797274164492`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999892`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.446724748485741`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999877`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1730259644493418`"}]]}], ",", 
         RowBox[{"1.0000000000000078`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2313438188531578`"}]]}], ",", 
         RowBox[{"1.0000000000000209`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.165440664893003`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999918`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2523614312698284`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000006`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7648399036609486`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000084`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.425707136069082`"}]]}], ",", 
         RowBox[{"0.9999999999999841`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4263732743185693`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999972`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2131327169964616`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000093`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5217235030940147`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000084`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2798967169758244`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999959`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3809584417946639`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"37", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.949477549010013`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8311797274164462`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999866`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8827135490306426`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999911`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0715022174722417`"}]]}], ",", 
         RowBox[{"0.9999999999999921`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2313438188531567`"}]]}], ",", 
         RowBox[{"1.0000000000000062`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1654406648930156`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999957`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.4467247484857486`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999881`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17302596444935062`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4257071360690738`"}]]}], ",", 
         RowBox[{"0.9999999999999879`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4263732743185618`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999905`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2523614312698306`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999937`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.76483990366094`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2798967169758293`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999895`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.380958441794663`"}]]}], ",", 
         RowBox[{"0.9999999999999954`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2131327169964539`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5217235030940159`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]}]], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8115363846183345`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7068234669723246`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8115363846183667`"}]]}], ",", 
         RowBox[{"1.000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.7068234669723261`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000042`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5721970336069601`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000049`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.16955364803585313`"}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5721970336069625`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000084`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.16955364803585138`"}]]}], ",", 
         RowBox[{"0.9999999999999969`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17949795190823503`"}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.133049056529477`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999976`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17949795190823575`"}]]}], ",", 
         RowBox[{"1.0000000000000075`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1330490565294746`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000044`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9373571872726983`"}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.884920712068496`"}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.937357187272702`"}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8849207120685`"}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"27", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999745`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.29789314353576485`"}]]}], ",", 
         RowBox[{"0.9999999999999908`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9230134628373916`"}]]}], ",", 
         RowBox[{"0.9999999999999919`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2217509460671354`"}]]}], ",", 
         RowBox[{"0.9999999999999917`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7812494882546517`"}]]}], ",", 
         RowBox[{"1.0000000000000053`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5408622941526589`"}]]}], ",", 
         RowBox[{"0.9999999999999911`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0903008930807645`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000062`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.6220821602757212`"}]]}], ",", 
         RowBox[{"0.9999999999999896`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6255978478489477`"}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3864627112565016`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999843`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551240153051029`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3052428451334381`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999927`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.9607747256246169`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999962`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.15546115654189`"}]]}], ",", 
         RowBox[{"0.9999999999999901`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.883402312976742`"}]]}], ",", 
         RowBox[{"0.9999999999999911`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0793189590731944`"}]]}], ",", 
         RowBox[{"0.9999999999999947`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9748337124405281`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"27", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999861`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.2217509460671714`"}]]}], ",", 
         RowBox[{"0.9999999999999937`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.781249488254667`"}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.2978931435358292`"}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9230134628373922`"}]]}], ",", 
         RowBox[{"0.9999999999999976`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.62208216027573`"}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6255978478489531`"}]]}], ",", 
         RowBox[{"0.9999999999999976`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5408622941526653`"}]]}], ",", 
         RowBox[{"0.9999999999999943`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "3.0903008930807547`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3052428451334308`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.9607747256246066`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3864627112564978`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7551240153051044`"}]]}], ",", 
         RowBox[{"0.999999999999995`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0793189590732077`"}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9748337124405313`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.1554611565418844`"}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8834023129767472`"}]]}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999998638`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2523614312699207`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000295`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7648399036609637`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000369`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4257071360690432`"}]]}], ",", 
         RowBox[{"1.0000000000000275`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4263732743185624`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2131327169964425`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999939`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5217235030940548`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000019`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.279896716975839`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000426`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.3809584417946428`"}]]}], ",", 
         RowBox[{"1.0000000000000346`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8827135490306386`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000129`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.071502217472229`"}]]}], ",", 
         RowBox[{"0.9999999999999956`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.9494775490100564`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8311797274164596`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000364`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.4467247484857566`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000229`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1730259644493593`"}]]}], ",", 
         RowBox[{"1.0000000000000326`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.231343818853134`"}]]}], ",", 
         RowBox[{"1.0000000000000118`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1654406648930236`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "40"]}]], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000178`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.4257071360689555`"}]]}], ",", 
         RowBox[{"1.0000000000000189`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.4263732743185955`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.25236143126985`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999917`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.7648399036609472`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999802`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.2798967169758186`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000238`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.380958441794636`"}]]}], ",", 
         RowBox[{"0.999999999999995`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.2131327169964645`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999928`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.5217235030940498`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999947`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.9494775490100387`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999677`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8311797274164645`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000118`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.882713549030645`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.071502217472205`"}]]}], ",", 
         RowBox[{"0.9999999999999861`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.2313438188531423`"}]]}], ",", 
         RowBox[{"0.9999999999999829`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.1654406648930145`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999974`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.4467247484857713`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.17302596444934473`"}]]}]}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Tau33", "=", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.0000000000000377`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.7053767779589837`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999866`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.8733694496060314`"}]]}], ",", 
          RowBox[{"1.000000000000012`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.030731513197803`"}]]}], ",", 
          RowBox[{"1.0000000000000422`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.0969779932824606`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999961`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.3442883956363447`"}]]}], ",", 
          RowBox[{"1.0000000000000535`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.1441705809486775`"}]]}], ",", 
          RowBox[{"1.000000000000006`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "0.3366599549895896`"}]]}], ",", 
          RowBox[{"1.0000000000000662`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "0.501650459228098`"}]]}], ",", 
          RowBox[{"1.0000000000000329`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.700765316740909`"}], ")"}]}]]}], ",", 
          RowBox[{"0.99999999999998`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "0.605817841087326`"}]]}], ",", 
          RowBox[{"0.9999999999999578`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.2016927848716472`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000373`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.7397820540303648`"}]]}], ",", 
          RowBox[{"0.9999999999999833`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.0394557893594096`"}]]}], ",", 
          RowBox[{"1.0000000000000229`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "3.053338936468968`"}]]}], ",", 
          RowBox[{"0.9999999999999974`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.2107010000606733`"}]]}], ",", 
          RowBox[{"0.9999999999999751`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.635330733143722`"}], ")"}]}]]}]}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.0000000000001348`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.2016927848715666`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999153`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.7397820540303321`"}]]}], ",", 
          RowBox[{"1.0000000000000888`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.7007653167410766`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000001554`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "0.6058178410872962`"}]]}], ",", 
          RowBox[{"0.9999999999999168`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.2107010000606198`"}]]}], ",", 
          RowBox[{"1.0000000000000993`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.635330733143795`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000002232`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.0394557893592937`"}]]}], ",", 
          RowBox[{"1.0000000000001712`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "3.05333893646888`"}]]}], ",", 
          RowBox[{"1.0000000000000728`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.0307315131976142`"}]]}], ",", 
          RowBox[{"0.9999999999999541`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.096977993282539`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999384`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.7053767779589686`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000001064`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.8733694496060855`"}]]}], ",", 
          RowBox[{"0.9999999999999722`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "0.3366599549895436`"}]]}], ",", 
          RowBox[{"1.0000000000000382`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "0.5016504592278956`"}]]}], ",", 
          RowBox[{"1.0000000000001388`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.3442883956363216`"}]]}], ",", 
          RowBox[{"0.9999999999999557`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.144170580948543`"}]]}]}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "\[ImaginaryI]", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.0000000000000098`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.8084729373434842`"}]]}], ",", 
          RowBox[{"0.9999999999999956`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.2376766105486383`"}]]}], ",", 
          RowBox[{"1.000000000000002`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.808472937343535`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000109`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.808472937343524`"}]]}], ",", 
          RowBox[{"1.0000000000000084`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.8084729373435326`"}], ")"}]}]]}], ",", 
          RowBox[{"0.999999999999996`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.2376766105486305`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999969`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.237676610548654`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999897`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.2376766105486334`"}]]}], ",", 
          RowBox[{"0.9999999999999973`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.8084729373435424`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000022`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.808472937343536`"}]]}], ",", 
          RowBox[{"0.999999999999993`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.8084729373435318`"}]]}], ",", 
          RowBox[{"0.9999999999999993`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.2376766105486288`"}]]}], ",", 
          RowBox[{"0.9999999999999964`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.2376766105486403`"}], ")"}]}]]}], ",", 
          RowBox[{"1.000000000000009`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.237676610548634`"}]]}], ",", 
          RowBox[{"1.0000000000000098`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.808472937343538`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000098`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.2376766105486396`"}], ")"}]}]]}]}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.0000000000000113`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.0307315131978063`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999997`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "0.3366599549896322`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000018`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.201692784871664`"}]]}], ",", 
          RowBox[{"1.0000000000000047`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.2107010000606926`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000042`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.0969779932824388`"}]]}], ",", 
          RowBox[{"1.0000000000000013`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "0.5016504592280848`"}], ")"}]}]]}], ",", 
          RowBox[{"1.000000000000001`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.7397820540303872`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000002`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.6353307331437454`"}]]}], ",", 
          RowBox[{"0.9999999999999976`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.705376777958906`"}]]}], ",", 
          RowBox[{"0.9999999999999994`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.344288395636343`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000044`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.700765316740938`"}]]}], ",", 
          RowBox[{"1.0000000000000024`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.0394557893593888`"}], ")"}]}]]}], ",", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.8733694496060425`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000007`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.144170580948605`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000033`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "0.6058178410873066`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999994`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "3.0533389364689527`"}], ")"}]}]]}]}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.9999999999999579`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.700765316740978`"}]]}], ",", 
          RowBox[{"1.0000000000000069`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.039455789359386`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999978`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.7053767779589104`"}]]}], ",", 
          RowBox[{"1.0000000000000016`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.344288395636338`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000022`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "0.6058178410872984`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000044`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "3.053338936468938`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000013`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.873369449606051`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000033`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.144170580948599`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000058`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.2016927848716619`"}]]}], ",", 
          RowBox[{"0.999999999999996`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.2107010000606881`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000049`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.0307315131977732`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999964`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "0.33665995498963136`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999977`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.739782054030379`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000027`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.6353307331437463`"}]]}], ",", 
          RowBox[{"1.0000000000000038`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.0969779932824522`"}]]}], ",", 
          RowBox[{"0.9999999999999999`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "0.5016504592280774`"}], ")"}]}]]}]}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.9999999999999939`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.0307315131978012`"}]]}], ",", 
          RowBox[{"0.9999999999999973`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.0969779932824408`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999998`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.705376777958904`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999943`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.8733694496060402`"}]]}], ",", 
          RowBox[{"0.9999999999999988`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "0.3366599549896367`"}]]}], ",", 
          RowBox[{"0.9999999999999951`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "0.5016504592280845`"}]]}], ",", 
          RowBox[{"0.9999999999999943`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.3442883956363425`"}]]}], ",", 
          RowBox[{"0.9999999999999979`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.1441705809486122`"}]]}], ",", 
          RowBox[{"0.9999999999999933`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.2016927848716665`"}], ")"}]}]]}], ",", 
          RowBox[{"1.000000000000002`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.7397820540303905`"}]]}], ",", 
          RowBox[{"0.9999999999999956`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.700765316740942`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999966`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "0.6058178410873065`"}]]}], ",", 
          RowBox[{"0.9999999999999987`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.210701000060696`"}]]}], ",", 
          RowBox[{"0.9999999999999962`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.63533073314375`"}], ")"}]}]]}], ",", 
          RowBox[{"0.999999999999995`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.0394557893593808`"}]]}], ",", 
          RowBox[{"0.9999999999999949`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "3.0533389364689505`"}]]}]}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.9999999999999865`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.7007653167409433`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000018`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "0.6058178410873032`"}]]}], ",", 
          RowBox[{"1.0000000000000049`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.2016927848716665`"}], ")"}]}]]}], ",", 
          RowBox[{"1.000000000000005`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.739782054030383`"}]]}], ",", 
          RowBox[{"1.0000000000000027`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.0394557893593848`"}]]}], ",", 
          RowBox[{"1.0000000000000047`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "3.0533389364689416`"}]]}], ",", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.2107010000606897`"}]]}], ",", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.635330733143748`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000027`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.705376777958907`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000029`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.873369449606043`"}]]}], ",", 
          RowBox[{"1.0000000000000024`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.0307315131977772`"}]]}], ",", 
          RowBox[{"1.0000000000000036`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.096977993282448`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999997`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.344288395636344`"}]]}], ",", 
          RowBox[{"0.9999999999999989`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.1441705809485994`"}]]}], ",", 
          RowBox[{"1.0000000000000027`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "0.3366599549896299`"}]]}], ",", 
          RowBox[{"1.0000000000000018`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "0.5016504592280835`"}]]}]}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"-", "\[ImaginaryI]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.0000000000000047`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.808472937343539`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999989`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.8084729373435353`"}]]}], ",", 
          RowBox[{"1.0000000000000004`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.808472937343536`"}]]}], ",", 
          RowBox[{"1.0000000000000002`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.2376766105486399`"}]]}], ",", 
          RowBox[{"0.9999999999999998`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.237676610548639`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999989`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.2376766105486374`"}]]}], ",", 
          RowBox[{"0.9999999999999986`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.8084729373435366`"}], ")"}]}]]}], ",", 
          RowBox[{"1.000000000000001`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.2376766105486405`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999996`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.808472937343536`"}]]}], ",", 
          RowBox[{"1.0000000000000013`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.237676610548639`"}]]}], ",", 
          RowBox[{"0.9999999999999994`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.8084729373435353`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999997`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.8084729373435344`"}]]}], ",", 
          RowBox[{"1.0000000000000004`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.808472937343537`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999996`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.2376766105486396`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000007`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.2376766105486394`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999992`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.2376766105486383`"}]]}]}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0.9999999999999901`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.705376777958901`"}]]}], ",", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.344288395636343`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999998`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.7007653167409438`"}]]}], ",", 
          RowBox[{"1.000000000000007`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.0394557893593777`"}], ")"}]}]]}], ",", 
          RowBox[{"1.000000000000007`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.8733694496060385`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999984`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.144170580948598`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000062`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "0.6058178410872984`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999989`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "3.053338936468947`"}], ")"}]}]]}], ",", 
          RowBox[{"1.000000000000002`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.0307315131977792`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000018`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "0.3366599549896356`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000073`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.2016927848716716`"}]]}], ",", 
          RowBox[{"1.0000000000000018`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.2107010000606904`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999983`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.096977993282442`"}]]}], ",", 
          RowBox[{"0.9999999999999918`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "0.5016504592280833`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999954`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.7397820540303917`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000078`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.6353307331437463`"}]]}]}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "10"]}]], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1.0000000000000029`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.2016927848716608`"}]]}], ",", 
          RowBox[{"1.0000000000000038`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.2107010000606933`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000004`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.0307315131977821`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999999`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "0.33665995498963436`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999978`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "1.739782054030388`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000024`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.6353307331437463`"}]]}], ",", 
          RowBox[{"1.0000000000000009`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "1.0969779932824437`"}]]}], ",", 
          RowBox[{"1.0000000000000009`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "0.5016504592280829`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000013`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.7007653167409433`"}]]}], ",", 
          RowBox[{"1.0000000000000022`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.039455789359381`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999994`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "2.7053767779589073`"}]]}], ",", 
          RowBox[{"1.0000000000000002`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.344288395636342`"}], ")"}]}]]}], ",", 
          RowBox[{"1.0000000000000027`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "0.6058178410873023`"}], ")"}]}]]}], ",", 
          RowBox[{"1.000000000000001`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "3.053338936468949`"}], ")"}]}]]}], ",", 
          RowBox[{"0.9999999999999996`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.8733694496060393`"}], ")"}]}]]}], ",", 
          RowBox[{"1.`", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"-", "2.1441705809486042`"}], ")"}]}]]}]}], "}"}]}], 
       "}"}]}], "}"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HB", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
    "Tau00", ",", "Tau01", ",", "Tau02", ",", "Tau03", ",", "Tau10", ",", 
     "Tau11", ",", "Tau12", ",", "Tau13", ",", "Tau20", ",", "Tau21", ",", 
     "Tau22", ",", "Tau23", ",", "Tau30", ",", "Tau31", ",", "Tau32", ",", 
     "Tau33"}], "]"}]}], ";", 
  RowBox[{"Length", "[", "HB", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.891079791920089*^9, 3.891079821248098*^9}, {
   3.891080084681531*^9, 3.891080086543787*^9}, {3.891884906126854*^9, 
   3.89188490657324*^9}, {3.891884953045138*^9, 3.891884970269169*^9}, {
   3.891885040871359*^9, 3.891885054015963*^9}, {3.89188514735235*^9, 
   3.891885152073259*^9}, {3.929016253514153*^9, 3.929016308497978*^9}, {
   3.9290163548636923`*^9, 3.929016543689273*^9}, 3.929019849052637*^9, {
   3.929020015819366*^9, 3.929020016692112*^9}, {3.929529054322382*^9, 
   3.929529307320359*^9}, {3.934743076883259*^9, 3.934743184110927*^9}, {
   3.934743299731161*^9, 3.934743365985016*^9}, {3.9347434067065773`*^9, 
   3.934743435931882*^9}, {3.934743534315819*^9, 3.93474355351134*^9}, {
   3.934743586994446*^9, 3.934743706112366*^9}, {3.934743766276875*^9, 
   3.934743907293627*^9}, {3.934743947088744*^9, 3.934744258865361*^9}, {
   3.934744290740535*^9, 3.93474441580459*^9}, {3.934744483597437*^9, 
   3.934744615268764*^9}, {3.934812964286965*^9, 3.934813029980419*^9}, {
   3.934813064887388*^9, 3.934813104719294*^9}, {3.934813168089486*^9, 
   3.934813257908617*^9}, 3.934813297377346*^9, {3.934813360508072*^9, 
   3.9348134779944572`*^9}, {3.934813631606338*^9, 3.934813695736004*^9}, {
   3.934813743558261*^9, 3.934813869565917*^9}, {3.934813996942388*^9, 
   3.934814110468532*^9}, {3.934814142881796*^9, 3.934814268691863*^9}, {
   3.934814302951103*^9, 3.934814416799632*^9}, {3.934814461123939*^9, 
   3.934814562740897*^9}, {3.93481462227148*^9, 3.93481470369601*^9}, 
   3.934897924668431*^9, 3.935242750239186*^9, 3.944444650230934*^9},
 CellLabel->
  "In[318]:=",ExpressionUUID->"6d65d0f5-fad0-4b6b-aef3-a13dbeae0200"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OmegaList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<=", 
    RowBox[{"Length", "[", "HB", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"OmegaList", "=", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"OmegaList", ",", 
      RowBox[{
       RowBox[{"HB", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"OmegaList", ";"}]}], "Input",
 CellChangeTimes->{{3.889652972008184*^9, 3.889652994209395*^9}, {
   3.891079835118147*^9, 3.8910798357005*^9}, {3.8918851569705763`*^9, 
   3.891885157151795*^9}, {3.891885889285308*^9, 3.891885905885798*^9}, {
   3.929016317784363*^9, 3.929016317996756*^9}, 3.934815322554306*^9},
 CellLabel->
  "In[336]:=",ExpressionUUID->"efb6c25a-cd3f-4b73-9f8d-ae641e28579d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TauList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<=", 
    RowBox[{"Length", "[", "HB", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"TauList", "=", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"TauList", ",", 
      RowBox[{"HB", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"TauList", ";"}]}], "Input",
 CellChangeTimes->{
  3.889652996843907*^9, {3.89188516131756*^9, 3.8918851615119333`*^9}, {
   3.8918864247653027`*^9, 3.891886434378007*^9}, {3.929016326707238*^9, 
   3.929016327820998*^9}, 3.934815325780177*^9, {3.93481542615735*^9, 
   3.934815426725598*^9}},
 CellLabel->
  "In[339]:=",ExpressionUUID->"20fedb83-4347-45f2-bc7a-538c478966c1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"XiList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<=", 
    RowBox[{"Length", "[", "HB", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"XiList", "=", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"XiList", ",", 
      RowBox[{"HB", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.891885165969164*^9, 3.891885166161621*^9}, {
   3.9290163314411993`*^9, 3.929016332152309*^9}, 3.934815330087927*^9},
 CellLabel->
  "In[342]:=",ExpressionUUID->"15150a0b-2a74-413b-ad74-3d8de8714f7d"],

Cell[BoxData[
 RowBox[{"OmegaList", ";"}]], "Input",
 CellChangeTimes->{{3.929528935053739*^9, 3.9295289360292*^9}, 
   3.934925985447541*^9, 3.935098604653699*^9, 3.944444675977378*^9},
 CellLabel->
  "In[344]:=",ExpressionUUID->"0b02e7a6-2830-42f1-a2d4-8a7509cfb8fb"],

Cell[BoxData[
 RowBox[{"TauList", ";"}]], "Input",
 CellChangeTimes->{{3.929528941429334*^9, 3.929528944635597*^9}, 
   3.934918484612403*^9, 3.934925988316098*^9, 3.935098620285398*^9, {
   3.944444677667463*^9, 3.944444691597903*^9}},
 CellLabel->
  "In[345]:=",ExpressionUUID->"dab1e3fb-73bc-4c38-9f02-8a01460fc780"],

Cell[BoxData[
 RowBox[{"XiList", ";"}]], "Input",
 CellChangeTimes->{{3.929528958639073*^9, 3.929528959918847*^9}, 
   3.934925992314659*^9},
 CellLabel->
  "In[346]:=",ExpressionUUID->"bed790f9-00c4-4be0-ab7f-bc5040883d5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Computation of the Modular Data ", "Section",
 CellChangeTimes->{{3.935238064881712*^9, 3.935238065823906*^9}, {
   3.935238287413588*^9, 3.935238294934963*^9}, {3.944444727168885*^9, 
   3.944444730814383*^9}, {3.944444791193707*^9, 3.944444795432955*^9}, {
   3.944444925527149*^9, 3.944444928783235*^9}, 
   3.944445829293097*^9},ExpressionUUID->"82c5208e-e496-4d15-9ba3-\
f68a7aa078e2"],

Cell[CellGroupData[{

Cell["2.1. S matrix ", "Subsection",
 CellChangeTimes->{{3.9444449325493517`*^9, 3.944444943993266*^9}, {
   3.944445346306389*^9, 3.944445363810961*^9}, 
   3.9444458306583223`*^9},ExpressionUUID->"65aa2bf9-4aca-4b85-adad-\
7129098cd19c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "16"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sqrn", " ", "=", " ", 
   RowBox[{"Sqrt", "[", "n", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "+", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"n", "^", "2"}], "+", 
        RowBox[{"4", "*", "n"}]}], "]"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"zeta", "[", "x_", "]"}], ":=", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "*", "Pi", "*", 
      RowBox[{"I", "/", "x"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Define", " ", "the", " ", "bicharacter", " ", "function"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"bicharacter", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a_", ",", "b_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c_", ",", "d_"}], "}"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"zeta", "[", "4", "]"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "c"}], "-", 
       RowBox[{"b", " ", "d"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Define", " ", "the", " ", "function", " ", "a"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"{", 
     RowBox[{"g1_", ",", "g2_"}], "}"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"zeta", "[", "8", "]"}], "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"g1", "^", "2"}]}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"g2", "^", "2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Generate", " ", "all", " ", "elements", " ", "in", " ", "Z4", " ", "x", 
    " ", "Z4"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"elementsZ4xZ4", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"Display", " ", "the", " ", "elements", " ", "as", " ", "a", " ", 
    RowBox[{"matrix", "/", "array"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z4xZ4", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"elementsZ4xZ4", ",", "1"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Define", " ", "function", " ", "InverseZ4xZ4", " ", "to", " ", "compute", 
    " ", "the", " ", "inverse", " ", "element", " ", "in", " ", "Z4", " ", 
    "x", " ", "Z4"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"InverseZ4xZ4", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_"}], "}"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"-", "a"}], ",", "4"}], "]"}], ",", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"-", "b"}], ",", "4"}], "]"}]}], "}"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Define", " ", "function", " ", "AddZ4xZ4", " ", "to", " ", "add", " ", 
    "elements", " ", "in", " ", "Z4", " ", "x", " ", "Z4"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AddZ4xZ4", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a1_", ",", "b1_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a2_", ",", "b2_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Mod", "[", 
     RowBox[{
      RowBox[{"a1", "+", "a2"}], ",", "4"}], "]"}], ",", 
    RowBox[{"Mod", "[", 
     RowBox[{
      RowBox[{"b1", "+", "b2"}], ",", "4"}], "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.944444978714984*^9, 3.9444450975375633`*^9}, {
   3.944445167711905*^9, 3.944445215449511*^9}, {3.944445375416746*^9, 
   3.944445410555916*^9}, 3.944445521218707*^9, {3.9444476945142183`*^9, 
   3.944447696614747*^9}, {3.944447928733276*^9, 3.944447929198217*^9}},
 CellLabel->
  "In[426]:=",ExpressionUUID->"294d944e-3909-43f8-bd26-76e627eef310"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S11", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"bicharacter", "[", 
       RowBox[{
        RowBox[{"Z4xZ4", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"Z4xZ4", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "2"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "Z4xZ4", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "Z4xZ4", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S22", "=", "S11"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S12", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "+", "1"}], ")"}], "*", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"bicharacter", "[", 
         RowBox[{
          RowBox[{"Z4xZ4", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"Z4xZ4", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "Z4xZ4", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Length", "[", "Z4xZ4", "]"}]}], "}"}]}], "]"}]}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S21", "=", 
   RowBox[{"Transpose", "[", "S12", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.935238280074602*^9, 3.935238346909831*^9}, 
   3.935240759642908*^9, 3.935240887514732*^9, 3.935241015728922*^9, 
   3.935241149596277*^9, {3.935261497576694*^9, 3.9352615202428637`*^9}, {
   3.944444737062241*^9, 3.94444473974727*^9}, {3.944445557941576*^9, 
   3.944445600256897*^9}},
 CellLabel->
  "In[437]:=",ExpressionUUID->"92b88800-7f14-4223-aa86-d36a189b99d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Simples3", " ", "gives", " ", "the", " ", "list", " ", "for", " ", "the", 
    " ", "third", " ", "set", " ", "of", " ", "simple", " ", "objects", " ", 
    "in", " ", "the", " ", "center"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Simples3", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k1", "=", "1"}], ",", 
     RowBox[{"k1", "<=", 
      RowBox[{"n", "-", "1"}]}], ",", " ", 
     RowBox[{"k1", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k2", "=", 
        RowBox[{"k1", "+", "1"}]}], ",", 
       RowBox[{"k2", "<=", "n"}], ",", " ", 
       RowBox[{"k2", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Simples3", "=", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"Simples3", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Z4xZ4", "[", 
              RowBox[{"[", "k1", "]"}], "]"}], ",", " ", 
             RowBox[{"Z4xZ4", "[", 
              RowBox[{"[", "k2", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}]}], 
      "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simples3", ";"}]}]}]], "Input",
 CellChangeTimes->{{3.936534230861533*^9, 3.936534231944829*^9}, {
   3.944445594887348*^9, 3.94444559700646*^9}, 3.944445997625959*^9},
 CellLabel->
  "In[441]:=",ExpressionUUID->"3c3d0709-6475-495a-a21e-47cc134600ef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S13", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "+", "2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"bicharacter", "[", 
          RowBox[{
           RowBox[{"Z4xZ4", "[", 
            RowBox[{"[", "k1", "]"}], "]"}], ",", 
           RowBox[{"AddZ4xZ4", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"k2", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"k2", ",", "2"}], "]"}], "]"}]}], "]"}]}], "]"}], "^", 
         
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}], ")"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k2", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S31", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "+", "2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"bicharacter", "[", 
          RowBox[{
           RowBox[{"Z4xZ4", "[", 
            RowBox[{"[", "k1", "]"}], "]"}], ",", 
           RowBox[{"AddZ4xZ4", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"k2", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"k2", ",", "2"}], "]"}], "]"}]}], "]"}]}], "]"}], "^", 
         
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}], ")"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k2", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "n"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S14", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"d", "*", 
       RowBox[{
        RowBox[{"bicharacter", "[", 
         RowBox[{
          RowBox[{"Z4xZ4", "[", 
           RowBox[{"[", "k1", "]"}], "]"}], ",", 
          RowBox[{"TauList", "[", 
           RowBox[{"[", "k2", "]"}], "]"}]}], "]"}], "^", 
        RowBox[{"(", "1", ")"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k2", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S41", "=", 
   RowBox[{"Transpose", "[", "S14", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S24", "=", 
   RowBox[{"-", "S14"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S42", "=", 
   RowBox[{"Transpose", "[", "S24", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S33", "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "+", " ", "2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{
           RowBox[{"bicharacter", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"k1", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"k2", ",", "1"}], "]"}], "]"}]}], "]"}], "*", 
           RowBox[{"bicharacter", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"k1", ",", "2"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"k2", ",", "2"}], "]"}], "]"}]}], "]"}]}], "]"}], "+", 
         
         RowBox[{"Conjugate", "[", 
          RowBox[{
           RowBox[{"bicharacter", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"k1", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"k2", ",", "2"}], "]"}], "]"}]}], "]"}], "*", 
           RowBox[{"bicharacter", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"k1", ",", "2"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"k2", ",", "1"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
        ")"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "1", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k2", ",", "1", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S23", "=", "S13"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S32", "=", 
   RowBox[{"Transpose", "[", "S23", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S34", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k2", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S43", "=", 
   RowBox[{"Transpose", "[", "S34", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.935238349863301*^9, 3.935238386775896*^9}, 
   3.935261502134225*^9, {3.935261533368042*^9, 3.9352615703295097`*^9}},
 CellLabel->
  "In[444]:=",ExpressionUUID->"bd60f39d-7cdd-4ea2-ae40-11c45776ceee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S44", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"OmegaList", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "*", 
        RowBox[{"OmegaList", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"bicharacter", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"TauList", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "+", 
             RowBox[{"TauList", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "+", 
             RowBox[{"Z4xZ4", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"Z4xZ4", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "[", 
          RowBox[{"d", "*", 
           RowBox[{"OmegaList", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "*", 
           RowBox[{"OmegaList", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "*", 
           RowBox[{"c", "^", "6"}], "*", 
           RowBox[{"a", "[", 
            RowBox[{"TauList", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "]"}], "*", 
           RowBox[{"a", "[", 
            RowBox[{"TauList", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "^", 
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}]}], ")"}]}], "]"}], ")"}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"XiList", "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "i1"}], "]"}], "]"}], "*", 
               RowBox[{"XiList", "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "i2"}], "]"}], "]"}], "*", 
               RowBox[{"bicharacter", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"TauList", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "-", 
                  RowBox[{"TauList", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "+", 
                  RowBox[{"Z4xZ4", "[", 
                   RowBox[{"[", "i2", "]"}], "]"}], "-", 
                  RowBox[{"Z4xZ4", "[", 
                   RowBox[{"[", "i1", "]"}], "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"Z4xZ4", "[", 
                   RowBox[{"[", "i2", "]"}], "]"}], "-", 
                  RowBox[{"Z4xZ4", "[", 
                   RowBox[{"[", "i1", "]"}], "]"}]}]}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i1", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i2", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"S44", ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.935239111903739*^9, {3.93524386456756*^9, 3.935243874737895*^9}, {
   3.935261557410513*^9, 3.935261583313353*^9}, {3.936303270389833*^9, 
   3.936303274558544*^9}, 3.936307607549759*^9},
 CellLabel->
  "In[455]:=",ExpressionUUID->"49205623-759d-4947-9316-173c03c35742"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"S11", "S12", "S13", "S14"},
        {"S21", "S22", "S23", "S24"},
        {"S31", "S32", "S33", "S34"},
        {"S41", "S42", "S43", "S44"}
       }], "\[NoBreak]", ")"}], "//", "ArrayFlatten"}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.936307615823118*^9, 3.9363076195407963`*^9}},
 CellLabel->
  "In[461]:=",ExpressionUUID->"d2208aa0-a28c-4b64-8691-211c9a38b658"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "the", " ", "tolerance", " ", "level"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tolerance", "=", 
     RowBox[{"10", "^", 
      RowBox[{"-", "5"}]}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Define", " ", "the", " ", "function", " ", "to", " ", "replace", " ", 
     "small", " ", "real", " ", "or", " ", "imaginary", " ", "parts"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"replaceSmallEntries", "[", 
     RowBox[{"matrix_", ",", "tol_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"matrix", "/.", " ", 
       RowBox[{
        RowBox[{"x_", "/;", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"Re", "[", "x", "]"}], "]"}], "<", "tol"}], "&&", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"Im", "[", "x", "]"}], "]"}], "<", "tol"}]}]}], "->", 
        "0"}]}], "/.", " ", 
      RowBox[{
       RowBox[{"x_", "/;", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"Re", "[", "x", "]"}], "]"}], "<", "tol"}]}], "->", 
       RowBox[{"I", "*", 
        RowBox[{"Im", "[", "x", "]"}]}]}]}], "/.", " ", 
     RowBox[{
      RowBox[{"x_", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"Im", "[", "x", "]"}], "]"}], "<", "tol"}]}], "->", 
      RowBox[{"Re", "[", "x", "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.935239130282856*^9, 3.935239177455818*^9}, {
   3.935243869859332*^9, 3.93524387705941*^9}, {3.935261568002017*^9, 
   3.9352615983254013`*^9}, 3.935261631479064*^9, {3.936303184316362*^9, 
   3.936303201494259*^9}, 3.936303262476851*^9, {3.93630590369851*^9, 
   3.936305913158141*^9}, {3.936585408100079*^9, 3.936585412859449*^9}, {
   3.936585526906638*^9, 3.936585530342444*^9}, {3.944446499515547*^9, 
   3.944446512352948*^9}, {3.944446786600996*^9, 3.944446799621297*^9}, {
   3.944447615397114*^9, 3.944447616110085*^9}},
 CellLabel->
  "In[459]:=",ExpressionUUID->"daaf84cc-e2e8-4667-a617-368411a27953"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "the", " ", "power", " ", "of", " ", "S", " ", "is", " ", 
    "the", " ", "charge", " ", "conjugation", " ", "matrix"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Spower", "=", 
     RowBox[{"N", "[", 
      RowBox[{"S", ".", "S"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"replaceSmallEntries", "[", 
     RowBox[{"Spower", ",", "tolerance"}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.944446860146737*^9, 3.9444468611812973`*^9}, 
   3.944447485429614*^9, {3.9444475269162893`*^9, 3.9444475696949253`*^9}, {
   3.944448044217678*^9, 
   3.944448072959937*^9}},ExpressionUUID->"9e2fe362-e9cc-41b4-9984-\
284c9c52a764"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2.2. Computation of the T matrix", "Subsection",
 CellChangeTimes->{{3.9352617047803392`*^9, 3.935261710108144*^9}, {
  3.94444631545372*^9, 
  3.944446336177919*^9}},ExpressionUUID->"16d35007-b425-44ef-bd27-\
5e6128498a36"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"bicharacter", "[", 
       RowBox[{
        RowBox[{"Z4xZ4", "[", 
         RowBox[{"[", "g", "]"}], "]"}], ",", 
        RowBox[{"Z4xZ4", "[", 
         RowBox[{"[", "g", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"g", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", "T1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T3", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}], ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<=", "120"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k1", "=", "1"}], ",", 
     RowBox[{"k1", "<=", 
      RowBox[{"n", "-", "1"}]}], ",", " ", 
     RowBox[{"k1", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k2", "=", 
        RowBox[{"k1", "+", "1"}]}], ",", 
       RowBox[{"k2", "<=", "n"}], ",", " ", 
       RowBox[{"k2", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"T3", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "i"}], "]"}], "]"}], " ", "=", " ", 
         RowBox[{"bicharacter", "[", 
          RowBox[{
           RowBox[{"Z4xZ4", "[", 
            RowBox[{"[", "k1", "]"}], "]"}], ",", 
           RowBox[{"Z4xZ4", "[", 
            RowBox[{"[", "k2", "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"i", "=", 
         RowBox[{"i", "+", "1"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "]"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T4", "=", 
   RowBox[{"DiagonalMatrix", "[", "OmegaList", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T", "=", " ", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Diagonal", "[", "T1", "]"}], ",", 
       RowBox[{"Diagonal", "[", "T2", "]"}], ",", 
       RowBox[{"Diagonal", "[", "T3", "]"}], ",", 
       RowBox[{"Diagonal", "[", "T4", "]"}]}], "}"}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.93526171963275*^9, 3.935261734960174*^9}, {
  3.935261766911327*^9, 3.935261816725427*^9}, {3.935261877672555*^9, 
  3.935261883191972*^9}, {3.944446645495597*^9, 3.944446653371824*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"84d49787-f5cd-4920-ae92-ad89f4f895ba"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Fusion Coefficients", "Section",
 CellChangeTimes->{{3.9352624591147604`*^9, 3.935262467109439*^9}, {
  3.944446440787242*^9, 
  3.944446441191712*^9}},ExpressionUUID->"1cceda27-93e7-4140-b7e4-\
097e03b327c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GlobalDim", " ", "=", 
  RowBox[{"FullSimplify", "[", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "i"}], "]"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}]}], "]"}], "]"}]}]], "Input",\

 CellLabel->
  "In[475]:=",ExpressionUUID->"19d5d81e-e358-4220-93d5-debc8ba2bf24"],

Cell[BoxData[
 RowBox[{"5120", " ", 
  RowBox[{"(", 
   RowBox[{"9", "+", 
    RowBox[{"4", " ", 
     SqrtBox["5"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.935262634715529*^9, {3.936307570073741*^9, 3.936307625111645*^9}, 
   3.937670748906681*^9, 3.938527970797945*^9, 3.944448091775844*^9},
 CellLabel->
  "Out[475]=",ExpressionUUID->"d52dd780-0aae-405e-8e71-2370c7621de0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Using", " ", "Verlinde", " ", "formula"}], ",", " ", 
    RowBox[{
    "we", " ", "can", " ", "compute", " ", "the", " ", "fusion", " ", 
     "coefficients"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FusionCoeff", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "GlobalDim"}], ")"}], "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "m"}], "]"}], "]"}], "*", 
            RowBox[{"S", "[", 
             RowBox[{"[", 
              RowBox[{"k", ",", "m"}], "]"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"S", "[", 
              RowBox[{"[", 
               RowBox[{"l", ",", "m"}], "]"}], "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"S", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "m"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", 
           RowBox[{"n", "*", 
            RowBox[{"(", 
             RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"n", "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"n", "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        RowBox[{"n", "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.891622354708483*^9, 3.8916223983189373`*^9}, {
   3.929538976432092*^9, 3.929538996745327*^9}, {3.929539137303608*^9, 
   3.929539137739757*^9}, {3.9352625007541523`*^9, 3.9352625011363983`*^9}, {
   3.935262539096979*^9, 3.9352625570648947`*^9}, {3.935263585390353*^9, 
   3.9352636104509363`*^9}, {3.9352636461052427`*^9, 3.935263672222608*^9}, {
   3.9352645281147947`*^9, 3.935264539569529*^9}, 
   3.9352646216687*^9},ExpressionUUID->"8544aab8-22a4-46cb-b6da-1e76a67c35c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "remove", " ", "unnecessary", " ", "digits", " ", "for", " ", 
    "the", " ", "fusion", " ", "coefficients", " ", "by", " ", "running", " ",
     "the", " ", "following", " ", "code"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", " ", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"n", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "3"}], ")"}]}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", " ", 
      RowBox[{"j", "\[LessEqual]", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}]}]}], ",", " ", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "\[LessEqual]", 
         RowBox[{"n", "*", 
          RowBox[{"(", 
           RowBox[{"n", "+", "3"}], ")"}]}]}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"FusionCoeff", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "]"}], "<", 
            "0.0001"}], ",", " ", 
           RowBox[{
            RowBox[{"FusionCoeff", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "=", "0"}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"FusionCoeff", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "]"}], "<", 
            "0.0001"}], ",", 
           RowBox[{
            RowBox[{"FusionCoeff", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "=", 
            RowBox[{"Re", "[", 
             RowBox[{"FusionCoeff", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "]"}]}]}], 
          "]"}]}]}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.891537607045217*^9, 3.891537673711625*^9}, {
   3.891537707191065*^9, 3.891537725549134*^9}, {3.891613817063743*^9, 
   3.891613832878909*^9}, 3.8916215701198273`*^9, {3.891622338724754*^9, 
   3.891622348883523*^9}, {3.929538999652223*^9, 3.92953900749868*^9}, {
   3.929539139910494*^9, 3.929539143985995*^9}, {3.935262499203702*^9, 
   3.935262516094769*^9}, {3.944448109411372*^9, 3.9444481298406982`*^9}, 
   3.944449977239655*^9},ExpressionUUID->"ab010d52-6d25-4c4c-8e08-\
f20cf8c98ecb"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1276, 963},
WindowMargins->{{Automatic, 83}, {Automatic, 16}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"48dbb34e-e6b8-47e7-acdf-1e80806f8097"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 271, 4, 98, "Title",ExpressionUUID->"0d7f32e2-ccb5-4a17-aa07-56a255b46b57"],
Cell[CellGroupData[{
Cell[876, 30, 736, 19, 71, "Section",ExpressionUUID->"4eef2910-4376-4d9e-b334-19639a28206b"],
Cell[1615, 51, 535589, 11691, 22357, "Input",ExpressionUUID->"6d65d0f5-fad0-4b6b-aef3-a13dbeae0200"],
Cell[537207, 11744, 1026, 25, 115, "Input",ExpressionUUID->"efb6c25a-cd3f-4b73-9f8d-ae641e28579d"],
Cell[538236, 11771, 936, 24, 115, "Input",ExpressionUUID->"20fedb83-4347-45f2-bc7a-538c478966c1"],
Cell[539175, 11797, 757, 20, 94, "Input",ExpressionUUID->"15150a0b-2a74-413b-ad74-3d8de8714f7d"],
Cell[539935, 11819, 269, 5, 30, "Input",ExpressionUUID->"0b02e7a6-2830-42f1-a2d4-8a7509cfb8fb"],
Cell[540207, 11826, 319, 6, 30, "Input",ExpressionUUID->"dab1e3fb-73bc-4c38-9f02-8a01460fc780"],
Cell[540529, 11834, 224, 5, 30, "Input",ExpressionUUID->"bed790f9-00c4-4be0-ab7f-bc5040883d5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[540790, 11844, 399, 6, 67, "Section",ExpressionUUID->"82c5208e-e496-4d15-9ba3-f68a7aa078e2"],
Cell[CellGroupData[{
Cell[541214, 11854, 239, 4, 54, "Subsection",ExpressionUUID->"65aa2bf9-4aca-4b85-adad-7129098cd19c"],
Cell[541456, 11860, 4224, 127, 367, "Input",ExpressionUUID->"294d944e-3909-43f8-bd26-76e627eef310"],
Cell[545683, 11989, 1950, 56, 94, "Input",ExpressionUUID->"92b88800-7f14-4223-aa86-d36a189b99d8"],
Cell[547636, 12047, 1488, 38, 136, "Input",ExpressionUUID->"3c3d0709-6475-495a-a21e-47cc134600ef"],
Cell[549127, 12087, 6296, 190, 346, "Input",ExpressionUUID->"bd60f39d-7cdd-4ea2-ae40-11c45776ceee"],
Cell[555426, 12279, 3747, 98, 157, "Input",ExpressionUUID->"49205623-759d-4947-9316-173c03c35742"],
Cell[559176, 12379, 517, 14, 79, "Input",ExpressionUUID->"d2208aa0-a28c-4b64-8691-211c9a38b658"],
Cell[559696, 12395, 2082, 53, 115, "Input",ExpressionUUID->"daaf84cc-e2e8-4667-a617-368411a27953"],
Cell[561781, 12450, 751, 19, 73, "Input",ExpressionUUID->"9e2fe362-e9cc-41b4-9984-284c9c52a764"]
}, Open  ]],
Cell[CellGroupData[{
Cell[562569, 12474, 230, 4, 54, "Subsection",ExpressionUUID->"16d35007-b425-44ef-bd27-5e6128498a36"],
Cell[562802, 12480, 2912, 83, 262, "Input",ExpressionUUID->"84d49787-f5cd-4920-ae92-ad89f4f895ba"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[565763, 12569, 218, 4, 67, "Section",ExpressionUUID->"1cceda27-93e7-4140-b7e4-097e03b327c8"],
Cell[CellGroupData[{
Cell[566006, 12577, 512, 16, 30, "Input",ExpressionUUID->"19d5d81e-e358-4220-93d5-debc8ba2bf24"],
Cell[566521, 12595, 384, 10, 38, "Output",ExpressionUUID->"d52dd780-0aae-405e-8e71-2370c7621de0"]
}, Open  ]],
Cell[566920, 12608, 2248, 60, 73, "Input",ExpressionUUID->"8544aab8-22a4-46cb-b6da-1e76a67c35c8"],
Cell[569171, 12670, 2799, 69, 136, "Input",ExpressionUUID->"ab010d52-6d25-4c4c-8e08-f20cf8c98ecb"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/MDZ8.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    128570,       3125]
NotebookOptionsPosition[    124491,       3058]
NotebookOutlinePosition[    124943,       3076]
CellTagsIndexPosition[    124900,       3073]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Modular Data for the center of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubsuperscriptBox[
        StyleBox["J", "TI"], "8", "1"], TraditionalForm], "errors" -> {}, 
     "input" -> "J_8^1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c88b9f2e-64ad-4f10-8dbc-19dfaa160fbd"]
}], "Title",
 CellChangeTimes->{{3.891884983273364*^9, 3.8918849926293983`*^9}, {
  3.944443007469976*^9, 3.9444430130308523`*^9}, {3.944443044890321*^9, 
  3.944443082276351*^9}},ExpressionUUID->"0d7f32e2-ccb5-4a17-aa07-\
56a255b46b57"],

Cell[CellGroupData[{

Cell[TextData[{
 "1. The solutions for the triples ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{
           SubscriptBox["\[Omega]", 
            StyleBox["j", "TI"]], ",", 
           SubscriptBox["\[Xi]", 
            StyleBox["j", "TI"]], ",", 
           SubscriptBox["\[Tau]", 
            StyleBox["j", "TI"]]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "(\\omega_j, \\xi_j, \\tau_j)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f78a86fd-7a88-4020-819b-6f3e0c1079ef"]
}], "Section",
 CellChangeTimes->{{3.891885207101532*^9, 3.891885228840014*^9}, {
  3.935099530650062*^9, 
  3.935099532976714*^9}},ExpressionUUID->"4eef2910-4376-4d9e-b334-\
19639a28206b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\n", 
 RowBox[{
  RowBox[{"Tau00", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"-", "\[ImaginaryI]"}], "}"}], ",", 
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999981`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8325957145940492`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8401550913845179`"}]]}], ",", 
         RowBox[{"0.9999999999999991`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.879793265790638`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999962`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6727508059785556`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8325957145940492`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.840155091384518`"}]]}], ",", 
         RowBox[{"0.9999999999999991`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8797932657906378`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999961`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6727508059785556`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "6"]], "}"}], 
       ",", 
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3561944901923484`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.037829642250381`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999989`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1909184005689246`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.326492320170542`"}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3561944901923457`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.029702170021803746`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6201220737740305`"}]]}], ",", 
         RowBox[{"0.9999999999999964`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8891611747368544`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[IndentingNewLine]", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "6"]], "}"}], 
       ",", 
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3561944901923484`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.029702170021801658`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6201220737740276`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.889161174736858`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3561944901923457`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0378296422503857`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1909184005689273`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3264923201705425`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "}"}], 
       ",", 
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5707963267948968`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.765529065229278`"}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0674472797008079`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9141130001714253`"}]]}], ",", 
         RowBox[{"1.0000000000000036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5707963267948997`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0128778168158177`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0674472797008119`"}]]}], ",", 
         RowBox[{"0.9999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1614617517579635`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "}"}], 
       ",", 
       RowBox[{"{", "0", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "2"]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0128778168158146`"}]]}], ",", 
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.067447279700812`"}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1614617517579657`"}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5707963267948966`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000042`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.765529065229282`"}]]}], ",", 
         RowBox[{"1.0000000000000049`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0674472797008079`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9141130001714282`"}]]}]}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau01", "=", 
   RowBox[{"{", "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "16"]], "}"}], 
       ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999977`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.865226188907214`"}]]}], ",", 
         RowBox[{"0.9999999999999966`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9671806273633808`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999979`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.38552468121834`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999962`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.689728763985186`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.11375499477803101`"}]]}], ",", 
         RowBox[{"0.9999999999999971`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3573020868239882`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.016977998734121`"}]]}], ",", 
         RowBox[{"0.9999999999999977`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.4288187376225159`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "16"]}]], "}"}],
        ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.1137549947780311`"}]]}], ",", 
         RowBox[{"0.9999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3573020868239882`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0169779987341214`"}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.4288187376225155`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999981`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8652261889072146`"}]]}], ",", 
         RowBox[{"0.9999999999999969`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.967180627363381`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3855246812183397`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.689728763985186`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "48"]], "}"}], 
       ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999934`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9608661271065086`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000067`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7645165862571465`"}]]}], ",", 
         RowBox[{"1.0000000000000042`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9416979112206908`"}]]}], ",", 
         RowBox[{"0.9999999999999954`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7214731796557046`"}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.672698964107229`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6652432303319575`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000118`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7945662598796093`"}]]}], ",", 
         RowBox[{"0.9999999999999934`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.43274887472482426`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "48"]], "}"}], 
       ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999908`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7022004975945525`"}]]}], ",", 
         RowBox[{"1.000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8985500384439149`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000082`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.942869618121329`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.386887589970256`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000124`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9555594637478567`"}]]}], ",", 
         RowBox[{"1.0000000000000138`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9896836489925784`"}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6197417223259973`"}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3173164040668714`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"41", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "48"]}]], 
        "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000038`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.672698964107215`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999957`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.66524323033194`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999966`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7945662598796184`"}]]}], ",", 
         RowBox[{"0.9999999999999977`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.43274887472483303`"}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9608661271065168`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999963`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7645165862571566`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9416979112207041`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7214731796557157`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"41", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "48"]}]], 
        "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000062`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9555594637478614`"}]]}], ",", 
         RowBox[{"0.999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9896836489925684`"}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.619741722326009`"}]]}], ",", 
         RowBox[{"0.9999999999999941`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.317316404066856`"}]]}], ",", 
         RowBox[{"0.9999999999999952`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7022004975945417`"}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8985500384439067`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9428696181213232`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999952`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3868875899702746`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau02", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "4"]}]], "}"}], 
       ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999962`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.672750805978556`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.832595714594049`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8401550913845176`"}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.879793265790639`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999964`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.672750805978556`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8325957145940488`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8401550913845176`"}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8797932657906387`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "12"]], "}"}], 
       ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999972`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.326492320170548`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3561944901923466`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.029702170021796762`"}]]}], ",", 
         RowBox[{"0.9999999999999991`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6201220737740223`"}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8891611747368644`"}], ")"}]}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3561944901923466`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999947`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0378296422503848`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1909184005689326`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "12"]], "}"}], 
       ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999971`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8891611747368553`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3561944901923466`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000029`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.037829642250386`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1909184005689286`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.326492320170538`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3561944901923466`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.02970217002180236`"}]]}], ",", 
         RowBox[{"1.0000000000000056`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6201220737740282`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "12"]}]], 
        "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999917`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.161461751757963`"}]]}], ",", 
         RowBox[{"1.0000000000000078`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5707963267948883`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000082`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7655290652292783`"}]]}], ",", 
         RowBox[{"1.0000000000000115`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0674472797008039`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9141130001714245`"}]]}], ",", 
         RowBox[{"1.0000000000000078`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5707963267949077`"}]]}], ",", 
         RowBox[{"0.9999999999999962`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0128778168158195`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0674472797008188`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "12"]}]], 
        "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999966`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9141130001714238`"}]]}], ",", 
         RowBox[{"1.0000000000000095`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.570796326794897`"}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0128778168158177`"}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0674472797008117`"}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.161461751757968`"}]]}], ",", 
         RowBox[{"1.0000000000000087`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.570796326794897`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7655290652292759`"}]]}], ",", 
         RowBox[{"1.0000000000000075`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.067447279700813`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau03", "=", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "16"]], "}"}], 
       ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999976`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.4288187376225156`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8652261889072137`"}]]}], ",", 
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9671806273633813`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3855246812183406`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999967`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.689728763985187`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.11375499477803058`"}]]}], ",", 
         RowBox[{"0.9999999999999972`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.357302086823989`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0169779987341214`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "16"]}]], 
        "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999963`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6897287639851863`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.11375499477803086`"}]]}], ",", 
         RowBox[{"0.9999999999999976`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3573020868239882`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0169779987341214`"}]]}], ",", 
         RowBox[{"0.9999999999999977`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.42881873762251554`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.865226188907214`"}]]}], ",", 
         RowBox[{"0.9999999999999974`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.967180627363381`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.38552468121834`"}], ")"}]}]]}]}], "}"}]}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"31", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "48"]], "}"}], 
       ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999912`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7214731796557126`"}]]}], ",", 
         RowBox[{"1.0000000000000084`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6726989641072265`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6652432303319603`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000084`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7945662598796153`"}]]}], ",", 
         RowBox[{"0.9999999999999919`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.43274887472481666`"}]]}], ",", 
         RowBox[{"0.9999999999999919`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9608661271065301`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000115`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7645165862571497`"}]]}], ",", 
         RowBox[{"1.0000000000000113`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9416979112206946`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"31", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "48"]], "}"}], 
       ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999939`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3868875899702666`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000075`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9555594637478664`"}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9896836489925789`"}]]}], ",", 
         RowBox[{"1.000000000000006`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6197417223260078`"}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.317316404066868`"}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7022004975945524`"}]]}], ",", 
         RowBox[{"1.0000000000000093`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8985500384439081`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000095`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9428696181213226`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "48"]}]], 
        "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.317316404066856`"}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7022004975945436`"}]]}], ",", 
         RowBox[{"0.9999999999999991`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.898550038443905`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9428696181213213`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3868875899702724`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999941`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9555594637478642`"}]]}], ",", 
         RowBox[{"0.9999999999999963`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.989683648992568`"}]]}], ",", 
         RowBox[{"0.9999999999999989`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6197417223260137`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "48"]}]], 
        "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000062`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.4327488747248268`"}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9608661271065158`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999925`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7645165862571572`"}]]}], ",", 
         RowBox[{"0.9999999999999933`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9416979112207075`"}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7214731796557117`"}]]}], ",", 
         RowBox[{"0.9999999999999923`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6726989641072065`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6652432303319404`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999918`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7945662598796144`"}]]}]}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau04", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "\[ImaginaryI]", "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8797932657906378`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.672750805978555`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8325957145940497`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8401550913845178`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.879793265790638`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999969`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6727508059785547`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.832595714594049`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8401550913845179`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", "\[InvisibleSpace]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999981`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0674472797008094`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1614617517579586`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.570796326794898`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7655290652292788`"}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0674472797008094`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9141130001714263`"}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.570796326794897`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.012877816815813`"}]]}]}], "}"}]}],
       "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0674472797008083`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000036`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9141130001714226`"}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5707963267948966`"}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0128778168158123`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0674472797008074`"}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1614617517579617`"}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5707963267948986`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.765529065229277`"}]]}]}], "}"}]}],
       "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "6"]}]], "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.190918400568922`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.326492320170541`"}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3561944901923457`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.029702170021799416`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6201220737740251`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8891611747368593`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3561944901923444`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0378296422503834`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "6"]}]], "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6201220737740275`"}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8891611747368577`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3561944901923457`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0378296422503825`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.190918400568924`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.326492320170543`"}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3561944901923444`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.029702170021804176`"}]]}]}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau05", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "16"]], "}"}], 
       ",", 
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999973`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.385524681218341`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999958`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6897287639851877`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.11375499477803018`"}]]}], ",", 
         RowBox[{"0.9999999999999969`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3573020868239891`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0169779987341205`"}]]}], ",", 
         RowBox[{"0.9999999999999977`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.4288187376225156`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8652261889072133`"}]]}], ",", 
         RowBox[{"0.9999999999999971`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9671806273633822`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "16"]}]], 
        "}"}], ",", 
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.016977998734121`"}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.4288187376225156`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.8652261889072137`"}]]}], ",", 
         RowBox[{"0.9999999999999977`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9671806273633813`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.38552468121834`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.689728763985187`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.11375499477803051`"}]]}], ",", 
         RowBox[{"0.9999999999999974`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.357302086823989`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"31", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "48"]], "}"}], 
       ",", 
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7945662598796144`"}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.43274887472483575`"}]]}], ",", 
         RowBox[{"1.000000000000003`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9608661271065154`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999929`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7645165862571588`"}]]}], ",", 
         RowBox[{"0.9999999999999948`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9416979112207096`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.721473179655713`"}]]}], ",", 
         RowBox[{"0.9999999999999939`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.672698964107205`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6652432303319394`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"31", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "48"]], "}"}], 
       ",", 
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6197417223260084`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3173164040668643`"}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.702200497594549`"}]]}], ",", 
         RowBox[{"1.0000000000000038`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8985500384439079`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9428696181213244`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3868875899702666`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000016`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9555594637478629`"}]]}], ",", 
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9896836489925716`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "48"]}]], 
        "}"}], ",", 
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.942869618121329`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3868875899702666`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9555594637478656`"}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9896836489925762`"}]]}], ",", 
         RowBox[{"1.0000000000000022`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6197417223260093`"}]]}], ",", 
         RowBox[{"0.9999999999999958`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3173164040668635`"}]]}], ",", 
         RowBox[{"0.9999999999999962`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7022004975945491`"}]]}], ",", 
         RowBox[{"1.0000000000000044`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.898550038443907`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "48"]}]], 
        "}"}], ",", 
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000049`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9416979112207025`"}]]}], ",", 
         RowBox[{"0.9999999999999969`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.721473179655714`"}]]}], ",", 
         RowBox[{"0.9999999999999951`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.672698964107213`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999931`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6652432303319434`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7945662598796153`"}]]}], ",", 
         RowBox[{"0.9999999999999947`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.43274887472483203`"}]]}], ",", 
         RowBox[{"0.9999999999999951`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9608661271065169`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7645165862571534`"}]]}]}], 
        "}"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Tau06", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "4"]}]], "}"}], 
       ",", 
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8401550913845175`"}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.879793265790638`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999958`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.672750805978556`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8325957145940488`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.8401550913845177`"}]]}], ",", 
         RowBox[{"0.9999999999999989`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.8797932657906387`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6727508059785565`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999979`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.8325957145940488`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "12"]], "}"}], 
       ",", 
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.037829642250383`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.19091840056893`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3264923201705385`"}]]}], ",", 
         RowBox[{"0.9999999999999989`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.356194490192345`"}], ")"}]}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.029702170021800738`"}]]}], ",", 
         RowBox[{"1.0000000000000024`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6201220737740254`"}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8891611747368586`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.356194490192345`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "12"]], "}"}], 
       ",", 
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.029702170021800783`"}]]}], ",", 
         RowBox[{"1.`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6201220737740276`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.8891611747368577`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999989`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.356194490192345`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.0378296422503834`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999993`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.1909184005689264`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999988`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.326492320170544`"}]]}], ",", 
         RowBox[{"0.9999999999999997`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.356194490192345`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "12"]}]], 
        "}"}], ",", 
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.000000000000001`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.012877816815808`"}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0674472797008088`"}]]}], ",", 
         RowBox[{"0.9999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.1614617517579617`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5707963267948966`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000007`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7655290652292788`"}]]}], ",", 
         RowBox[{"1.0000000000000018`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.0674472797008085`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9141130001714258`"}]]}], ",", 
         RowBox[{"1.0000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5707963267948966`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"11", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "12"]}]], 
        "}"}], ",", 
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7655290652292792`"}]]}], ",", 
         RowBox[{"1.0000000000000027`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.067447279700809`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9141130001714254`"}]]}], ",", 
         RowBox[{"1.0000000000000004`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.5707963267948966`"}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0128778168158123`"}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.0674472797008097`"}]]}], ",", 
         RowBox[{"0.9999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.161461751757962`"}]]}], ",", 
         RowBox[{"0.9999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.5707963267948968`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tau07", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "16"]], "}"}], 
       ",", 
       RowBox[{"{", "7", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999971`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9671806273633808`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999984`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.38552468121834`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999971`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.689728763985186`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999987`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.11375499477803087`"}]]}], ",", 
         RowBox[{"0.9999999999999976`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3573020868239885`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999999`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.016977998734122`"}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.4288187376225157`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.865226188907214`"}]]}]}], "}"}]}],
       "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "16"]}]], "}"}],
        ",", 
       RowBox[{"{", "7", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999974`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "1.3573020868239885`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999992`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "3.0169779987341214`"}]]}], ",", 
         RowBox[{"0.9999999999999981`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.42881873762251566`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999998`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.865226188907214`"}]]}], ",", 
         RowBox[{"0.9999999999999972`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9671806273633811`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999982`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.3855246812183397`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999967`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.689728763985186`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.11375499477803075`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "48"]], "}"}], 
       ",", 
       RowBox[{"{", "7", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999936`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8985500384439095`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.942869618121331`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000047`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.386887589970269`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000009`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9555594637478549`"}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9896836489925627`"}]]}], ",", 
         RowBox[{"0.9999999999999949`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6197417223260074`"}]]}], ",", 
         RowBox[{"1.0000000000000058`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.3173164040668586`"}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7022004975945467`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "48"]], "}"}], 
       ",", 
       RowBox[{"{", "7", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.9999999999999915`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.764516586257163`"}]]}], ",", 
         RowBox[{"1.0000000000000042`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9416979112207103`"}]]}], ",", 
         RowBox[{"1.000000000000002`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7214731796557077`"}]]}], ",", 
         RowBox[{"1.0000000000000069`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6726989641072048`"}], ")"}]}]]}], ",", 
         RowBox[{"1.0000000000000064`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6652432303319449`"}], ")"}]}]]}], ",", 
         RowBox[{"0.999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.794566259879621`"}]]}], ",", 
         RowBox[{"1.000000000000008`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.4327488747248257`"}]]}], ",", 
         RowBox[{"1.0000000000000084`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9608661271065252`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"41", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "48"]}]], 
        "}"}], ",", 
       RowBox[{"{", "7", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000013`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.9896836489925729`"}]]}], ",", 
         RowBox[{"0.999999999999996`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.6197417223260083`"}]]}], ",", 
         RowBox[{"0.9999999999999974`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.317316404066858`"}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7022004975945447`"}]]}], ",", 
         RowBox[{"0.9999999999999974`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.8985500384439091`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9428696181213247`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999994`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.386887589970269`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999983`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9555594637478577`"}]]}]}], 
        "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"41", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "48"]}]], 
        "}"}], ",", 
       RowBox[{"{", "7", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1.0000000000000033`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.6652432303319393`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999986`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "1.7945662598796106`"}]]}], ",", 
         RowBox[{"0.9999999999999967`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.4327488747248319`"}]]}], ",", 
         RowBox[{"0.9999999999999978`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "0.9608661271065171`"}], ")"}]}]]}], ",", 
         RowBox[{"0.9999999999999968`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.7645165862571501`"}]]}], ",", 
         RowBox[{"0.9999999999999966`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "0.9416979112207007`"}]]}], ",", 
         RowBox[{"0.9999999999999972`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "2.7214731796557112`"}]]}], ",", 
         RowBox[{"0.9999999999999964`", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"-", "2.6726989641072163`"}], ")"}]}]]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HB", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
    "Tau00", ",", "Tau01", ",", "Tau02", ",", "Tau03", ",", "Tau04", ",", 
     "Tau05", ",", "Tau06", ",", "Tau07"}], "]"}]}], ";", 
  RowBox[{"Length", "[", "HB", "]"}]}]}], "Input",
 CellChangeTimes->{{3.891079791920089*^9, 3.891079821248098*^9}, {
   3.891080084681531*^9, 3.891080086543787*^9}, {3.891884906126854*^9, 
   3.89188490657324*^9}, {3.891884953045138*^9, 3.891884970269169*^9}, {
   3.891885040871359*^9, 3.891885054015963*^9}, {3.89188514735235*^9, 
   3.891885152073259*^9}, {3.929016253514153*^9, 3.929016308497978*^9}, {
   3.9290163548636923`*^9, 3.929016543689273*^9}, 3.929019849052637*^9, {
   3.929020015819366*^9, 3.929020016692112*^9}, {3.929529054322382*^9, 
   3.929529307320359*^9}},
 CellLabel->
  "In[476]:=",ExpressionUUID->"6d65d0f5-fad0-4b6b-aef3-a13dbeae0200"],

Cell[BoxData["44"], "Output",
 CellChangeTimes->{
  3.929019849612729*^9, {3.929020017571335*^9, 3.929020021000476*^9}, 
   3.929020319850213*^9, 3.929444380712462*^9, 3.929528903352197*^9, {
   3.9295292837038403`*^9, 3.929529307935231*^9}, 3.92956806886412*^9, 
   3.930045694954402*^9, 3.93023551797963*^9, 3.9302372319991837`*^9, {
   3.931687151879224*^9, 3.931687165333967*^9}, 3.9316872832872868`*^9, 
   3.934491413469913*^9, 3.934491458602272*^9, {3.93509953602144*^9, 
   3.935099542455497*^9}, 3.9444431078260803`*^9, 3.944443227957779*^9, 
   3.944448296964254*^9},
 CellLabel->
  "Out[485]=",ExpressionUUID->"accaa3d8-d0e0-4223-999d-2560d09257d4"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OmegaList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<=", "44"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"OmegaList", "=", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"OmegaList", ",", 
      RowBox[{
       RowBox[{"HB", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"OmegaList", ";"}]}], "Input",
 CellChangeTimes->{{3.889652972008184*^9, 3.889652994209395*^9}, {
  3.891079835118147*^9, 3.8910798357005*^9}, {3.8918851569705763`*^9, 
  3.891885157151795*^9}, {3.891885889285308*^9, 3.891885905885798*^9}, {
  3.929016317784363*^9, 3.929016317996756*^9}},
 CellLabel->
  "In[486]:=",ExpressionUUID->"efb6c25a-cd3f-4b73-9f8d-ae641e28579d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TauList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<=", "44"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"TauList", "=", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"TauList", ",", 
      RowBox[{"HB", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "2", ",", "1"}], "]"}], "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"TauList", ";"}]}], "Input",
 CellChangeTimes->{
  3.889652996843907*^9, {3.89188516131756*^9, 3.8918851615119333`*^9}, {
   3.8918864247653027`*^9, 3.891886434378007*^9}, {3.929016326707238*^9, 
   3.929016327820998*^9}},
 CellLabel->
  "In[489]:=",ExpressionUUID->"20fedb83-4347-45f2-bc7a-538c478966c1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"XiList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<=", "44"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"XiList", "=", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"XiList", ",", 
      RowBox[{"HB", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.891885165969164*^9, 3.891885166161621*^9}, {
  3.9290163314411993`*^9, 3.929016332152309*^9}},
 CellLabel->
  "In[492]:=",ExpressionUUID->"15150a0b-2a74-413b-ad74-3d8de8714f7d"],

Cell[BoxData[
 RowBox[{"OmegaList", ";"}]], "Input",
 CellChangeTimes->{{3.929528935053739*^9, 3.9295289360292*^9}, 
   3.944443124917433*^9},
 CellLabel->
  "In[494]:=",ExpressionUUID->"0b02e7a6-2830-42f1-a2d4-8a7509cfb8fb"],

Cell[BoxData[
 RowBox[{"TauList", ";"}]], "Input",
 CellChangeTimes->{{3.929528941429334*^9, 3.929528944635597*^9}, 
   3.94444312603693*^9},
 CellLabel->
  "In[495]:=",ExpressionUUID->"dab1e3fb-73bc-4c38-9f02-8a01460fc780"],

Cell[BoxData[
 RowBox[{"XiList", ";"}]], "Input",
 CellChangeTimes->{{3.929528958639073*^9, 3.929528959918847*^9}, 
   3.944443127047838*^9},
 CellLabel->
  "In[496]:=",ExpressionUUID->"bed790f9-00c4-4be0-ab7f-bc5040883d5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Computation of the modular data", "Section",
 CellChangeTimes->{{3.891885390008675*^9, 3.891885404135668*^9}, {
   3.9444447986937237`*^9, 3.944444802076715*^9}, 
   3.944445708509687*^9},ExpressionUUID->"0325d98e-11c8-416c-9494-\
63bf5ce2467b"],

Cell[CellGroupData[{

Cell["2.1. S  matrix", "Subsection",
 CellChangeTimes->{{3.891885412624459*^9, 3.891885422027924*^9}, {
  3.9444447680326557`*^9, 3.9444447859674*^9}, {3.944445617745007*^9, 
  3.944445622322427*^9}, {3.944445710250947*^9, 
  3.944445724202106*^9}},ExpressionUUID->"d9f8b35d-fbde-4d92-b233-\
123ba2038702"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zeta96", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "*", "Pi", "*", 
     RowBox[{"I", "/", "96"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zeta48", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "*", "Pi", "*", 
     RowBox[{"I", "/", "48"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zeta16", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "*", "Pi", "*", 
     RowBox[{"I", "/", "16"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aqform", "[", "x_", "]"}], ":=", 
   RowBox[{"zeta16", "^", 
    RowBox[{"(", 
     RowBox[{"x", "^", "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Z8", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
     "7"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"zeta48", "^", 
    RowBox[{"(", 
     RowBox[{"-", "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"B1", "[", 
     RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"aqform", "[", "x1", "]"}], "*", 
     RowBox[{
      RowBox[{"aqform", "[", "x2", "]"}], "/", 
      RowBox[{"aqform", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}]}]}], ";"}],
  FontColor->GrayLevel[0]], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"aa", "[", "i", "]"}], "=", 
     RowBox[{"aqform", "[", "i", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "7"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"n", "*", "n"}], "+", 
         RowBox[{"4", "*", "n"}]}], "]"}]}], ")"}], "/", "2"}], "//", 
    "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"zeta48", "^", 
    RowBox[{"(", 
     RowBox[{"-", "2"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889654289560084*^9, 3.889654320285378*^9}, {
   3.8918849160344877`*^9, 3.891884917288853*^9}, {3.8918851895424337`*^9, 
   3.891885189989787*^9}, {3.891885375118685*^9, 3.89188538113871*^9}, {
   3.891885428586084*^9, 3.891885470787018*^9}, {3.929016562046443*^9, 
   3.92901660959029*^9}, {3.929016666284747*^9, 3.929016800357518*^9}, {
   3.929016871960981*^9, 3.929016879359354*^9}, 3.929444471100629*^9},
 CellLabel->
  "In[497]:=",ExpressionUUID->"51dc9d14-9e9f-4cbf-938f-8f88214493a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Simples3", " ", "gives", " ", "the", " ", "list", " ", "for", " ", "the", 
    " ", "third", " ", "set", " ", "of", " ", "simple", " ", "objects", " ", 
    "in", " ", "the", " ", "center"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Simples3", "=", " ", 
     RowBox[{"Array", "[", 
      RowBox[{"0", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"a", "=", "1"}], ",", 
     RowBox[{"a", "<=", 
      RowBox[{"n", "-", "1"}]}], ",", 
     RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"b", "=", 
        RowBox[{"a", "+", "1"}]}], ",", 
       RowBox[{"b", "<=", "n"}], ",", 
       RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Simples3", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Z8", "[", 
            RowBox[{"[", "a", "]"}], "]"}], ",", 
           RowBox[{"Z8", "[", 
            RowBox[{"[", "b", "]"}], "]"}]}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"k", "=", 
         RowBox[{"k", "+", "1"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simples3", ";"}]}]}]], "Input",
 CellChangeTimes->{{3.891885490414901*^9, 3.891885507575247*^9}, {
   3.891885542954397*^9, 3.891885601532543*^9}, {3.929016902451714*^9, 
   3.9290169049285707`*^9}, {3.9290180410348597`*^9, 3.929018044639339*^9}, 
   3.944443246957695*^9},
 CellLabel->
  "In[508]:=",ExpressionUUID->"24122fe2-bffd-45a4-892f-23de65d2e46f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "compute", " ", "each", " ", "block", " ", "of", " ", "the", 
    " ", "S", " ", "matrix", " ", "below"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S11", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"Z8", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"Z8", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S22", "=", "S11"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.891885622693311*^9, {3.891885655384659*^9, 3.891885669422682*^9}, {
   3.929016908248785*^9, 3.9290169119631977`*^9}, 3.9290183888547*^9, 
   3.94444314760247*^9},
 CellLabel->
  "In[512]:=",ExpressionUUID->"5258fa65-6778-4619-830c-eee72ec7a590"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S12", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "+", "1"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"B1", "[", 
          RowBox[{
           RowBox[{"Z8", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"Z8", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S21", "=", 
    RowBox[{"Transpose", "[", "S12", "]"}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.891885689537718*^9, 3.891885692632894*^9}, {
   3.929016927318645*^9, 3.9290169294169827`*^9}, 3.929018397276848*^9, 
   3.929020256588484*^9},
 CellLabel->
  "In[514]:=",ExpressionUUID->"edfd0462-18ad-4e75-8588-204eb3d0d8cf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S13", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "+", "2"}], ")"}], "*", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"B1", "[", 
         RowBox[{
          RowBox[{"Z8", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Simples3", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "1"}], "]"}], "]"}], "+", 
           RowBox[{"Simples3", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "2"}], "]"}], "]"}]}]}], "]"}], "]"}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S31", "=", 
   RowBox[{"Transpose", "[", "S13", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.891885709627946*^9, 3.891885710028558*^9}, {
   3.929016932851652*^9, 3.929016933016181*^9}, {3.929018410471601*^9, 
   3.929018414055366*^9}, 3.929020260347127*^9},
 CellLabel->
  "In[516]:=",ExpressionUUID->"7db008da-e784-4bb6-8d5e-9a21944df7a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S23", "=", "S13"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S32", "=", 
   RowBox[{"Transpose", "[", "S23", "]"}]}], ";"}]}], "Input",
 CellLabel->
  "In[518]:=",ExpressionUUID->"995542e3-4306-42b0-b61d-c09e2374c95f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S14", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"d", "*", 
       RowBox[{"B1", "[", 
        RowBox[{
         RowBox[{"Z8", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"TauList", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S41", "=", 
    RowBox[{"Transpose", "[", "S14", "]"}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.891885726961337*^9, 3.891885727864174*^9}, {
   3.89188638334812*^9, 3.891886395156645*^9}, 3.891886449773206*^9, {
   3.929016937950989*^9, 3.929016938225303*^9}, 3.929018428467828*^9, 
   3.929020263664174*^9},
 CellLabel->
  "In[520]:=",ExpressionUUID->"f24bcd79-64cb-46be-8ad7-dbb4ebb0ba36"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S24", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "d"}], "*", 
      RowBox[{"B1", "[", 
       RowBox[{
        RowBox[{"Z8", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"TauList", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S42", "=", 
   RowBox[{"Transpose", "[", "S24", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.89188573649672*^9, 3.891885737190193*^9}, {
   3.929016941141073*^9, 3.929016941410736*^9}, 3.929018443969956*^9, 
   3.92902025180284*^9},
 CellLabel->
  "In[522]:=",ExpressionUUID->"7f970739-8f75-4258-b889-1bebdae155e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S33", "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "+", " ", "2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{
           RowBox[{"B1", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "1"}], "]"}], "]"}]}], "]"}], "*", 
           RowBox[{"B1", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}]}], "]"}], "+", 
         RowBox[{"Conjugate", "[", 
          RowBox[{
           RowBox[{"B1", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], "*", 
           RowBox[{"B1", "[", 
            RowBox[{
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
             RowBox[{"Simples3", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "1"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
        ")"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.9290185108852158`*^9, 3.929020268629489*^9},
 CellLabel->
  "In[524]:=",ExpressionUUID->"07b46620-5093-40a1-b914-62acf374f290"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S34", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S43", "=", 
   RowBox[{"Transpose", "[", "S34", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S41", "=", 
    RowBox[{"Transpose", "[", "S14", "]"}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.944443272487263*^9, 3.944443272820643*^9}},
 CellLabel->
  "In[525]:=",ExpressionUUID->"86fa3741-0534-42a5-a5d8-3f941b3c9f0c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S43", "=", 
   RowBox[{"Transpose", "[", "S34", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S44", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"OmegaList", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "*", 
        RowBox[{"OmegaList", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"B1", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"TauList", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "+", 
             RowBox[{"TauList", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "+", 
             RowBox[{"Z8", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"Z8", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "[", 
          RowBox[{"d", "*", 
           RowBox[{"OmegaList", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "*", 
           RowBox[{"OmegaList", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "*", 
           RowBox[{"c", "^", "6"}], "*", 
           RowBox[{"aa", "[", 
            RowBox[{"TauList", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "]"}], "*", 
           RowBox[{"aa", "[", 
            RowBox[{"TauList", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "^", 
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}]}], ")"}]}], "]"}], ")"}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"XiList", "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "i1"}], "]"}], "]"}], "*", 
               RowBox[{"XiList", "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "i2"}], "]"}], "]"}], "*", 
               RowBox[{"B1", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"TauList", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "+", 
                  RowBox[{"TauList", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "+", 
                  RowBox[{"Z8", "[", 
                   RowBox[{"[", "i1", "]"}], "]"}], "-", 
                  RowBox[{"Z8", "[", 
                   RowBox[{"[", "i2", "]"}], "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"Z8", "[", 
                   RowBox[{"[", "i1", "]"}], "]"}], "-", 
                  RowBox[{"Z8", "[", 
                   RowBox[{"[", "i2", "]"}], "]"}]}]}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i1", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i2", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"n", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"S44", ";"}]}], "Input",
 CellChangeTimes->{{3.891885791459322*^9, 3.8918858123240767`*^9}, {
   3.891885961468034*^9, 3.891885967661566*^9}, {3.891886039321532*^9, 
   3.891886039714981*^9}, {3.891886135733389*^9, 3.891886168467834*^9}, {
   3.891886251079157*^9, 3.89188628567087*^9}, {3.8918864656271343`*^9, 
   3.891886482619527*^9}, {3.929016984177786*^9, 3.929017005517001*^9}, {
   3.929017889681684*^9, 3.929017895500804*^9}, {3.929017954452297*^9, 
   3.92901795744728*^9}, 3.929018592306342*^9, {3.929018835458409*^9, 
   3.929018838257303*^9}, {3.929018951163699*^9, 3.929018976409451*^9}, {
   3.929528636027402*^9, 3.929528660342235*^9}, {3.929528825268841*^9, 
   3.929528854867461*^9}, {3.929529454016889*^9, 3.929529498045178*^9}, 
   3.929537488730904*^9},
 CellLabel->
  "In[528]:=",ExpressionUUID->"ef98f58a-75e4-4607-9353-18a2334141aa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"S11", "S12", "S13", "S14"},
        {"S21", "S22", "S23", "S24"},
        {"S31", "S32", "S33", "S34"},
        {"S41", "S42", "S43", "S44"}
       }], "\[NoBreak]", ")"}], "//", "ArrayFlatten"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", "//", "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.891522275779155*^9, 3.8915222877739*^9}, {
   3.891522333735047*^9, 3.8915223685742683`*^9}, {3.891522446607284*^9, 
   3.891522453007569*^9}, {3.89152252545039*^9, 3.891522656576198*^9}, 
   3.89153490377479*^9, 3.891534998284932*^9, 3.89153511327028*^9, {
   3.8915352261477118`*^9, 3.891535268607704*^9}, {3.891535378369116*^9, 
   3.891535579183871*^9}, {3.891535649018499*^9, 3.8915356500508327`*^9}, {
   3.891535700131747*^9, 3.891535712117707*^9}, {3.8915357443048897`*^9, 
   3.891535767814622*^9}, {3.891535842375526*^9, 3.89153590304578*^9}, 
   3.891535956619472*^9, {3.8915360794799747`*^9, 3.891536174106705*^9}, 
   3.8915365295845833`*^9, 3.891536604850106*^9, 3.891536964389374*^9, {
   3.891537051236334*^9, 3.891537052753234*^9}, 3.891622170386688*^9, {
   3.929537498755525*^9, 3.929537501570203*^9}, 3.931687241069148*^9},
 CellLabel->
  "In[531]:=",ExpressionUUID->"82d64e87-72a0-46ef-9a85-5ba034a0e0db"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2.2. T matrix", "Subsection",
 CellChangeTimes->{
  3.944445697251622*^9, {3.944445729375153*^9, 
   3.94444573436817*^9}},ExpressionUUID->"f298bb2f-adea-4115-b06c-\
c6e6da18f46a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "n", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"T1", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "=", 
     RowBox[{"B1", "[", 
      RowBox[{
       RowBox[{"Z8", "[", 
        RowBox[{"[", "k", "]"}], "]"}], ",", 
       RowBox[{"Z8", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T2", "=", "T1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T3", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"n", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"a", "=", "1"}], ",", 
   RowBox[{"a", "<=", 
    RowBox[{"n", "-", "1"}]}], ",", " ", 
   RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"b", "=", 
      RowBox[{"a", "+", "1"}]}], ",", 
     RowBox[{"b", "<=", "n"}], ",", " ", 
     RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"T3", "[", 
        RowBox[{"[", "k", "]"}], "]"}], " ", "=", " ", 
       RowBox[{"B1", "[", 
        RowBox[{
         RowBox[{"Z8", "[", 
          RowBox[{"[", "a", "]"}], "]"}], ",", 
         RowBox[{"Z8", "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"k", "=", 
       RowBox[{"k", "+", "1"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T4", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"n", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}], "/", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T4", "=", "OmegaList"}], ";"}]}], "Input",
 CellChangeTimes->{{3.891179692216031*^9, 3.8911797215526257`*^9}, {
   3.891179781015027*^9, 3.891179836999265*^9}, 3.891179890507677*^9, {
   3.891179922536775*^9, 3.891179922916121*^9}, {3.891179975489142*^9, 
   3.891180054279901*^9}, {3.891180113573738*^9, 3.8911801749201*^9}, {
   3.8911803737995977`*^9, 3.891180542913677*^9}, 3.8912601473429613`*^9, {
   3.891886716419161*^9, 3.891886753257098*^9}, {3.929017017822287*^9, 
   3.929017027813045*^9}, {3.929017686781194*^9, 3.929017693234136*^9}, {
   3.944445643999462*^9, 3.944445667992535*^9}, 3.9444457408215237`*^9},
 CellLabel->
  "In[533]:=",ExpressionUUID->"494dac61-6339-4d76-abc7-bbd874df7bad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "T", " ", "matrix", " ", "is", " ", "defined", " ", "as", " ", "the", " ", 
    "following"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"T", "=", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Join", "[", 
      RowBox[{"T1", ",", "T2", ",", "T3", ",", "T4"}], "]"}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{
  3.8911803715288973`*^9, {3.891180555445418*^9, 3.891180569429665*^9}, 
   3.891886762235519*^9, {3.929017665897392*^9, 3.929017675663871*^9}},
 CellLabel->
  "In[541]:=",ExpressionUUID->"95998141-8124-4cf1-be03-87cff70472fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Define", " ", "the", " ", "tolerance", " ", "level"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tolerance", "=", 
     RowBox[{"10", "^", 
      RowBox[{"-", "5"}]}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Define", " ", "the", " ", "function", " ", "to", " ", "replace", " ", 
     "small", " ", "real", " ", "or", " ", "imaginary", " ", "parts"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"replaceSmallEntries", "[", 
     RowBox[{"matrix_", ",", "tol_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"matrix", "/.", " ", 
       RowBox[{
        RowBox[{"x_", "/;", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"Re", "[", "x", "]"}], "]"}], "<", "tol"}], "&&", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"Im", "[", "x", "]"}], "]"}], "<", "tol"}]}]}], "->", 
        "0"}]}], "/.", " ", 
      RowBox[{
       RowBox[{"x_", "/;", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"Re", "[", "x", "]"}], "]"}], "<", "tol"}]}], "->", 
       RowBox[{"I", "*", 
        RowBox[{"Im", "[", "x", "]"}]}]}]}], "/.", " ", 
     RowBox[{
      RowBox[{"x_", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"Im", "[", "x", "]"}], "]"}], "<", "tol"}]}], "->", 
      RowBox[{"Re", "[", "x", "]"}]}]}]}]}]}]], "Input",
 CellLabel->
  "In[542]:=",ExpressionUUID->"ef13a8b2-cdc7-4fc8-8ea1-36b2c8b63965"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "the", " ", "power", " ", "of", " ", "S", " ", "is", " ", 
    "the", " ", "charge", " ", "conjugation", " ", "matrix"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Spower", "=", 
     RowBox[{
      RowBox[{"S", ".", "S"}], "//", "MatrixForm"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"replaceSmallEntries", "[", 
     RowBox[{"Spower", ",", "tolerance"}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8913476121625443`*^9, 3.89134764116512*^9}, 
   3.891347818764915*^9, {3.891886772492382*^9, 3.891886783649414*^9}, 
   3.929017036902405*^9, 3.929017090364498*^9, 3.929017655177902*^9, {
   3.929018286589024*^9, 3.929018295459523*^9}, {3.929019049316658*^9, 
   3.92901905076746*^9}, {3.929538789575439*^9, 3.929538801969545*^9}, 
   3.944443607786352*^9, {3.944445779994637*^9, 3.944445796895315*^9}},
 CellLabel->
  "In[544]:=",ExpressionUUID->"99cfbf92-6af2-4b9a-8f73-537f5376d60f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Compute", " ", "the", " ", "global", " ", "dimension"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"GlobalDim", " ", "=", 
   RowBox[{"FullSimplify", "[", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "i"}], "]"}], "]"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"n", "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}]}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.891347536993822*^9, 3.891347542669055*^9}, {
  3.89188679783494*^9, 3.8918868100309753`*^9}, {3.944443625168922*^9, 
  3.944443626427531*^9}},
 CellLabel->
  "In[546]:=",ExpressionUUID->"cebfade4-9a10-403d-a792-121d0848a220"],

Cell[BoxData[
 RowBox[{"768", " ", 
  RowBox[{"(", 
   RowBox[{"5", "+", 
    RowBox[{"2", " ", 
     SqrtBox["6"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.891886810672772*^9, 3.929017053101053*^9, 
  3.929017650741411*^9, 3.929017982168707*^9, 3.929019029994546*^9, 
  3.929019759259061*^9, 3.9290200231436377`*^9, 3.929020339609048*^9, 
  3.9294443830411*^9, 3.9294446018343477`*^9, 3.929529368504373*^9, 
  3.929568071991181*^9, 3.930045698219195*^9, 3.93023552119801*^9, 
  3.9302372356271*^9, 3.931687168517606*^9, 3.931687286068932*^9, 
  3.934491416965657*^9, 3.944443627121283*^9, 3.9444483033839703`*^9},
 CellLabel->
  "Out[546]=",ExpressionUUID->"8eed920e-229f-456e-81cb-b9c8e8712696"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Fusion coefficients", "Section",
 CellChangeTimes->{{3.891886856561144*^9, 3.891886865049803*^9}, 
   3.94444410355324*^9, 
   3.9444458037502832`*^9},ExpressionUUID->"6f09378e-301d-4c07-bf76-\
51d4fdf18eef"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Using", " ", "Verlinde", " ", "formula"}], ",", " ", 
   RowBox[{
   "we", " ", "can", " ", "compute", " ", "the", " ", "fusion", " ", 
    "coefficients"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.891622354708483*^9, 3.8916223983189373`*^9}, {
  3.929538976432092*^9, 3.929538996745327*^9}, {3.929539137303608*^9, 
  3.929539137739757*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"33c7d8e8-4849-4fbb-bcd8-7b1bfc482f44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionCoeff", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "GlobalDim"}], ")"}], "*", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "m"}], "]"}], "]"}], "*", 
            RowBox[{"S", "[", 
             RowBox[{"[", 
              RowBox[{"b", ",", "m"}], "]"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"S", "[", 
              RowBox[{"[", 
               RowBox[{"c", ",", "m"}], "]"}], "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"S", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "m"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", 
           RowBox[{"n", "*", 
            RowBox[{"(", 
             RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}]}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.891537607045217*^9, 3.891537673711625*^9}, {
   3.891537707191065*^9, 3.891537725549134*^9}, {3.891613817063743*^9, 
   3.891613832878909*^9}, 3.8916215701198273`*^9, {3.891622338724754*^9, 
   3.891622348883523*^9}, {3.929538999652223*^9, 3.92953900749868*^9}, {
   3.929539139910494*^9, 3.929539143985995*^9}},
 CellLabel->
  "In[547]:=",ExpressionUUID->"d3ad0fce-2003-497a-a8b6-913e8da1446b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "remove", " ", "unnecessary", " ", "digits", " ", "for", " ", 
    "the", " ", "fusion", " ", "coefficients", " ", "by", " ", "running", " ",
     "the", " ", "following", " ", "code"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", " ", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"n", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "3"}], ")"}]}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", " ", 
      RowBox[{"j", "\[LessEqual]", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}]}]}], ",", " ", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "\[LessEqual]", 
         RowBox[{"n", "*", 
          RowBox[{"(", 
           RowBox[{"n", "+", "3"}], ")"}]}]}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"FusionCoeff", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "]"}], "<", 
            "0.0001"}], ",", " ", 
           RowBox[{
            RowBox[{"FusionCoeff", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "=", "0"}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"FusionCoeff", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "]"}], "<", 
            "0.0001"}], ",", 
           RowBox[{
            RowBox[{"FusionCoeff", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "=", 
            RowBox[{"Re", "[", 
             RowBox[{"FusionCoeff", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "]"}]}]}], 
          "]"}]}]}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[550]:=",ExpressionUUID->"428d9fd3-892c-401d-b28c-21dae4f59604"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "fusion", " ", "matrix", " ", "N_i", " ", "is", " ", "given", 
     " ", "by", " ", 
     RowBox[{"FusionCoeff", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "\[IndentingNewLine]", "For", " ", 
     "example"}], ",", " ", 
    RowBox[{
     RowBox[{"FusionCoeff", "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "should", " ", "be", " ", "the", 
     " ", "identity", " ", "matrix"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FusionCoeff", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "MatrixForm"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.89162310103775*^9, 3.891623192134384*^9}, {
   3.89188905876891*^9, 3.891889065675102*^9}, {3.929529861130125*^9, 
   3.929529869377064*^9}, {3.929546226633277*^9, 3.929546232635151*^9}, {
   3.94444406155422*^9, 3.94444408942064*^9}, 3.944449877774384*^9, 
   3.944449948487541*^9},
 CellLabel->
  "In[552]:=",ExpressionUUID->"7ed3244f-fe39-4638-9840-e4e36c1cfe1d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1763, 916},
WindowMargins->{{49, Automatic}, {Automatic, 13}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"48dbb34e-e6b8-47e7-acdf-1e80806f8097"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 606, 14, 100, "Title",ExpressionUUID->"0d7f32e2-ccb5-4a17-aa07-56a255b46b57"],
Cell[CellGroupData[{
Cell[1211, 40, 785, 20, 71, "Section",ExpressionUUID->"4eef2910-4376-4d9e-b334-19639a28206b"],
Cell[CellGroupData[{
Cell[2021, 64, 84750, 1922, 3025, "Input",ExpressionUUID->"6d65d0f5-fad0-4b6b-aef3-a13dbeae0200"],
Cell[86774, 1988, 660, 11, 34, "Output",ExpressionUUID->"accaa3d8-d0e0-4223-999d-2560d09257d4"]
}, Open  ]],
Cell[87449, 2002, 966, 24, 115, "Input",ExpressionUUID->"efb6c25a-cd3f-4b73-9f8d-ae641e28579d"],
Cell[88418, 2028, 840, 22, 115, "Input",ExpressionUUID->"20fedb83-4347-45f2-bc7a-538c478966c1"],
Cell[89261, 2052, 699, 19, 94, "Input",ExpressionUUID->"15150a0b-2a74-413b-ad74-3d8de8714f7d"],
Cell[89963, 2073, 225, 5, 30, "Input",ExpressionUUID->"0b02e7a6-2830-42f1-a2d4-8a7509cfb8fb"],
Cell[90191, 2080, 224, 5, 30, "Input",ExpressionUUID->"dab1e3fb-73bc-4c38-9f02-8a01460fc780"],
Cell[90418, 2087, 224, 5, 30, "Input",ExpressionUUID->"bed790f9-00c4-4be0-ab7f-bc5040883d5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90679, 2097, 254, 4, 67, "Section",ExpressionUUID->"0325d98e-11c8-416c-9494-63bf5ce2467b"],
Cell[CellGroupData[{
Cell[90958, 2105, 306, 5, 54, "Subsection",ExpressionUUID->"d9f8b35d-fbde-4d92-b233-123ba2038702"],
Cell[91267, 2112, 2661, 79, 241, "Input",ExpressionUUID->"51dc9d14-9e9f-4cbf-938f-8f88214493a7"],
Cell[93931, 2193, 1899, 51, 199, "Input",ExpressionUUID->"24122fe2-bffd-45a4-892f-23de65d2e46f"],
Cell[95833, 2246, 1137, 33, 73, "Input",ExpressionUUID->"5258fa65-6778-4619-830c-eee72ec7a590"],
Cell[96973, 2281, 1065, 31, 52, "Input",ExpressionUUID->"edfd0462-18ad-4e75-8588-204eb3d0d8cf"],
Cell[98041, 2314, 1302, 38, 52, "Input",ExpressionUUID->"7db008da-e784-4bb6-8d5e-9a21944df7a2"],
Cell[99346, 2354, 265, 7, 52, "Input",ExpressionUUID->"995542e3-4306-42b0-b61d-c09e2374c95f"],
Cell[99614, 2363, 1090, 31, 52, "Input",ExpressionUUID->"f24bcd79-64cb-46be-8ad7-dbb4ebb0ba36"],
Cell[100707, 2396, 964, 29, 52, "Input",ExpressionUUID->"7f970739-8f75-4258-b889-1bebdae155e2"],
Cell[101674, 2427, 2217, 63, 52, "Input",ExpressionUUID->"07b46620-5093-40a1-b914-62acf374f290"],
Cell[103894, 2492, 871, 27, 73, "Input",ExpressionUUID->"86fa3741-0534-42a5-a5d8-3f941b3c9f0c"],
Cell[104768, 2521, 4373, 109, 136, "Input",ExpressionUUID->"ef98f58a-75e4-4607-9353-18a2334141aa"],
Cell[109144, 2632, 1395, 27, 106, "Input",ExpressionUUID->"82d64e87-72a0-46ef-9a85-5ba034a0e0db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110576, 2664, 186, 4, 54, "Subsection",ExpressionUUID->"f298bb2f-adea-4115-b06c-c6e6da18f46a"],
Cell[110765, 2670, 2890, 81, 262, "Input",ExpressionUUID->"494dac61-6339-4d76-abc7-bbd874df7bad"],
Cell[113658, 2753, 620, 16, 52, "Input",ExpressionUUID->"95998141-8124-4cf1-be03-87cff70472fc"],
Cell[114281, 2771, 1530, 45, 94, "Input",ExpressionUUID->"ef13a8b2-cdc7-4fc8-8ea1-36b2c8b63965"],
Cell[115814, 2818, 1014, 23, 73, "Input",ExpressionUUID->"99cfbf92-6af2-4b9a-8f73-537f5376d60f"],
Cell[CellGroupData[{
Cell[116853, 2845, 826, 23, 52, "Input",ExpressionUUID->"cebfade4-9a10-403d-a792-121d0848a220"],
Cell[117682, 2870, 701, 14, 38, "Output",ExpressionUUID->"8eed920e-229f-456e-81cb-b9c8e8712696"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[118444, 2891, 217, 4, 67, "Section",ExpressionUUID->"6f09378e-301d-4c07-bf76-51d4fdf18eef"],
Cell[118664, 2897, 475, 10, 30, "Input",ExpressionUUID->"33c7d8e8-4849-4fbb-bcd8-7b1bfc482f44"],
Cell[119142, 2909, 1926, 54, 30, "Input",ExpressionUUID->"d3ad0fce-2003-497a-a8b6-913e8da1446b"],
Cell[121071, 2965, 2366, 63, 136, "Input",ExpressionUUID->"428d9fd3-892c-401d-b28c-21dae4f59604"],
Cell[123440, 3030, 1023, 24, 73, "Input",ExpressionUUID->"7ed3244f-fe39-4638-9840-e4e36c1cfe1d"]
}, Open  ]]
}, Open  ]]
}
]
*)


